Resolving Author Name Homonymy to Improve Resolution of Structures in Co-author Networks

We investigate how author name homonymy distorts clustered large-scale co-author networks, and present a simple, effective, scalable and generalizable algorithm to ameliorate such distortions. We evaluate the performance of the algorithm to improve the resolution of mesoscopic network structures. To this end, we establish the ground truth for a sample of author names that is statistically representative of different types of nodes in the co-author network, distinguished by their role for the connectivity of the network. We finally observe that this distinction of node roles based on the mesoscopic structure of the network, in combination with a quantification of author name commonality, suggests a new approach to assess network distortion by homonymy and to analyze the reduction of distortion in the network after disambiguation, without requiring ground truth sampling.

==> anc/README <==
Description of data files
=========================

These data files provide access to the groundtruth data described
and used in the article cited below, and auxiliary files that support testing and
comparison of alternative disambiguation algorithms. 

Velden T., Haque, A. & Lagoze, C., "Resolving Author Name Homonymy 
to Improve Resolution of Structures in Co-author Networks" 
Accepted for the Proceedings of JCDL 2011, Ottawa, Canada.


1) Groundtruth for authors in test data sample

571 authors in test data set (sample stratified by node role)

node role	# of authors sampled	file name
R1		102			test-R1.txt
R2		102			test-R2.txt
R3		101			test-R3.txt
R4		89			test-R4.txt
R5		72			test-R5.txt
R6		77			test-R6.txt
R7		28			test-R7.txt



2) Groundtruth for authors in training data sample

126 authors in training data set (sample stratified by node role)

node role	# of authors sampled	file name
R1		23			training-R1.txt
R2		24			training-R2.txt
R3		23			training-R3.txt
R4		21			training-R4.txt
R5		14			training-R5.txt
R6		16			training-R6.txt
R7		5			training-R7.txt


3) Publications

Bibliographic details from 8,259 publications authored by the 
697 authors in groundtruth and training data sets

file names: papers-part1.txt, papers-part2.txt (concatenate to restore
full length file; original file was split to reduce file size) 


4) Name redundancies

List of author names and raw name redundancy scores for last names

file name: name-redundancies.cvs


5) Procedure how groundtruth was established:

To find information on the actual identities of authors with the same 
combination of last name and initials, we looked up full names and 
institutional affiliations, if given, in the full text version of articles. 
We further used biographic information and affiliation information gleaned 
form personal homepages and institutional web pages (research institutes, 
research group pages), as well as topic information from article titles and 
abstracts to establish topical closeness. A decision matrix, defining the 
criteria based on which we took decisions to merge two author identities as 
being identical is summarized in the table below. Obviously even the 
'ground truth' is not necessarily the truth, as for lack of evidence, 
legitimate merges of identities may have been left out, and occasionally 
subjective judgements on topic closeness or similarity of institutional 
affiliation may have led to invalid merge decisions. The groundtruth of the 
data sample that this article is based on has been established in several 
hundreds of hours work by six undergraduate students and one of the authors 
of this article.


	--------	DECISION MATRIX		---------


first 	|institutional	|research	|biographical	|
names	|affiliations	|topics		|information	| DECISION
====================================================================
agree	 disagree	   --	 	 confirms	  YES 
					 identity
--------------------------------------------------------------------
agree	 agree		 [plausibility	   --		  YES 
			  check]
--------------------------------------------------------------------
agree	 disagree	 very close	   --		  YES*

--------------------------------------------------------------------
  --	 agree	 	 very close	   --		  YES

-------------------------------------------------------------------- 
  --	 disagree	 very close	   --		  YES*

--------------------------------------------------------------------
disagree   --		   --		   --		  NO

--------------------------------------------------------------------

* conditional on name redundancy and temporal plausibility


==> anc/groundtruth-R1.txt <==
AKPORIAYE, DE [ {104448481, 148407569} ]
ALFREDSSON, M [ {130807382, 132393382} ]
AMARA, H [ {135189192, 160635632, 160777296} ]
ASENCIO, I [ {142308151, 147492019} ]
BELGACEM, J [ {78644232, 84140366, 85988202} ]
BLASE, X [ {99032028, 109061166, 127591688} ]
BOUCHARD, LS [ {156529341, 159982014} ]
BRULL, R [ {102600109, 113502485} ]
BURKE, AL [ {132920381, 133340000} ]
CACERES, C [ {123197072, 160276255} ]
CHANG, SM [ {159431546} {161955557} ]
CHAURE, GS [ {148393685, 149399149} ]
CHMIELEWSKI, M [ {159155037, 160048783} ]
COONEY, RP [ {76969248, 77968854, 86415601, 87156051, 87908705, 88238903, 89946403, 93632504} ]
COSKUN, N [ {133812009, 147698259} ]
DAGADE, SP [ {123945166, 127415667, 132412453, 148956616} ]
DASILVA, MJ [ {135075548, 135442086} ]
DJOUADI, MA [ {155234462, 157407867, 158910556, 172905257, 174056132} ]
DUMBRE, DK [ {153680191, 173865078} ]
EREMENKO, IL [ {110845457, 120986992, 127602690} ]
FELLER, A [ {134477043, 154090227} ]
FEUERSTEIN, M [ {118022083, 122496868} ]
FORTI, JC [ {149502541, 153582946, 171370858} ]
FRANK, B [ {156292538, 159742797, 171986488} ]
FRANK, M [ {116384787, 120962594} {133213400, 162504349} ]
GASCON, J [ {130893433, 143246952} ]
GAUNEESCARD, M [ {103474403, 125640174} ]
GEHRKE, K [ {85817074, 87677731} ]
GOULLET, A [ {122510402, 136910170} ]
GRASSIAN, VH [ {99357564, 114539436, 132412294, 142578352, 146157454, 162741714} ]
HABERECHT, J [ {129737887, 144776430} ]
HADJILIADIS, N [ {115005618, 126568493, 129578211, 154843351, 159364402} ]
HANNOUR, FK [ {103512940, 104911830} ]
HARTNIG, C [ {147794282, 154470270, 157787238, 158699112} ]
HIESGEN, R [ {153929883, 158898432} ]
HINCHIRANAN, S [ {147936570, 149276940, 162175625} ]
IVANOVA, L [ {152333782, 161943758} ]
JANG, YJ [ {154666258, 158302375} ]
JIANG, CM [ {153122841, 154279328, 174348310} ]
KAJII, H [ {112236132, 112815326, 120025206} ]
KAMEOKA, T [ {90691684, 96236264} ]
KAROUM, R [ {158901381, 159540458, 163237831} ]
KHAN, NH [ {148827721, 151392050} ]
KLIE, RF [ {123224475, 125855853} ]
KNOTEK, P [ {157703803, 163155399} ]
KONISHI, K [ {157208754, 158147132} ]
KOPLITZ, LV [ {131330864, 137003099} ]
KRISHNAIAH, M [ {154360008, 161118562, 162091142, 172282826, 173825149} ]
KUCEROVA, Z [ {152665061, 157230311} ]
KUZNIARSKABIERNACKA, I [ {135580070, 144001343, 147247843, 147661736, 149848303, 159581144} ]
LEMOR, RM [ {108960317, 108960319} ]
LEWALL, B [ {102752804, 118714875} ]
LITCHEVA, P [ {75223058, 82174316, 82174323, 107415460, 132727794} ]
LUKASZEWSKI, M [ {155899614, 163285944} ]
MACHIDA, S [ {100630372, 105474172, 105848473} ]
MAO, JM [ {106432818, 108701796, 110859262} ]
MATATOVMEYTAL, YI [ {102327449, 112203374} ]
MAYE, MM [ {119705790, 127198888, 143658903} ]
MAYNOR, B [ {131596633, 134638152} ]
MENARD, H [ {111174178, 129001868, 150941495} ]
MKRTYCHEV, AA [ {144462117, 150321415} ]
MULLER, AJ [ {127800420, 157464733} ]
NAGL, I [ {117190118, 153723440} ]
NICOLIS, G [ {90058675, 127373293, 130579264} ]
OHDO, R [ {149700668, 155375489} ]
ONG, KG [ {121890437, 122510705} ]
PEINEMANN, KV [ {108098257, 125060420} ]
PENZA, M [ {155094802, 155882146} ]
PICHOT, V [ {144785340, 146922410, 148141961} ]
QIAN, QL [ {147457436, 160416432} ]
QUINN, R [ {134734401, 136174389, 151867223, 173023538} ]
REHR, JJ [ {101203235, 132009014} ]
RICHARDPLOUET, M [ {151908398, 153810368} ]
RICHARDSON, DJ [ {124305975, 136738363} ]
RINALDI, A [ {159602716, 162405901} ]
RUHLMANN, L [ {124109739, 125773416} ]
SCHAFER, M [ {158993069, 163144614} ]
SCHAPER, AK [ {128050632, 133339880} ]
SCHBIB, NS [ {119096919, 128567289} ]
SEHESTED, J [ {112603783, 115469417, 132942078, 134477099, 157703778, 161942610, 174006446} ]
SEKIZAWA, K [ {108256255, 109068493, 111347119, 114043353} ]
SERVAT, K [ {148250032, 162480353, 174009300} ]
SHIMOMURA, O [ {126583555, 127460249, 134332181, 134682995} ]
SIMPSON, TRE [ {130581943, 133558779} ]
SOLDI, L [ {160470536, 162290621, 173276702} ]
SPANNE, P [ {76246842, 80106931, 84386646} ]
SPEIER, G [ {136476421, 145167962} ]
SRINIVAS, G [ {85062099, 86584977, 86891444, 87969105, 91410597, 92583826, 92762277, 93346558, 95986601, 97315123} ]
STAVINOHA, JL [ {135941934, 135941969} ]
STELMACHOWSKI, M [ {68724633, 80876872, 102370786, 103497207, 104781442, 104781448, 129086748} ]
SZOSTAK, K [ {125481525, 127197998} ]
TAKACS, GA [ {154174615, 157409827} ]
TAN, JPY [ {149328351, 157247281} ]
TRICOLI, V [ {92516359, 136652854, 144574413, 148352917, 163257662} ]
UEHARA, N [ {142032028, 149700668, 152770149} ]
UMANIRONCHI, A [ {134514426, 134514446} ]
UMEDA, K [ {129688336, 133763078} ]
VENDITTO, V [ {80998901, 83723888} ]
WAKABAYASHI, N [ {126524418, 128821707, 136954657, 155213489} ]
WALTER, K [ {89441351, 95831105} ]
WU, JCS [ {126223927, 148717201, 160831616, 171666049} ]
YATES, DJC [ {65969276, 68984338, 73147908, 73147910} ]


==> anc/groundtruth-R2.txt <==
AMADELLI, R [ {87739588, 98372772, 160974439} ]
ARAKI, H [ {105810118} {112236132, 112815326, 120025206, 129402760, 132601425} {142585546, 142643055} ]
BARICH, DH [ {98924728, 106753114, 118167630} ]
BASS, JD [ {132054583, 149432111} ]
BAUDOUIN, A [ {118947724, 136866647, 145832903, 149452644, 156462515, 157121019, 157252179, 161139635, 162433605, 162630548} ]
BIELLA, S [ {128133945, 152977519} ]
BIRD, DPC [ {121995339, 135567119} ]
BROWN, DM [ {84481192, 122909334} ]
BUDARIN, V [ {145770683, 146402529, 157573489, 158164767, 162157815, 172899723} ]
BUYANOV, RA [ {86173560, 107137611, 128764279, 152434088, 152594644} ]
CAO, ZX [ {131652425, 133515426} {159105790} ]
CETINKAYA, B [ {129812939, 132928761, 135075471, 135447961, 135807529, 136565593, 137569935, 142208929, 142642761, 143589497, 144608616, 144911233, 145227095, 146354960, 146401746, 147341937, 150080330, 150787011, 151341713, 152008653, 156043934, 158640822, 159629871, 160547344, 162173488, 162630609} ]
CHOUNG, SJ [ {94704334, 100762210, 144668355, 171719584} ]
CONG, PJ [ {108871541, 112076885, 116701880, 130596118, 132186423} ]
DARENSBOURG, DJ [ {90285062, 125093514, 128162394, 130052263, 132212314, 137058546, 142109148, 144917850, 146728942} ]
DATE, M [ {134241621, 148191714, 156544703, 157738578} ]
DONG, YQ [ {99151287} {172180650} ]
DOORYHEE, E [ {77319101, 83769254, 115840265, 126170930} ]
DORING, M [ {148447276, 155200837, 162336302} ]
DU, K [ {159950738} {159880854} ]
DULAMITA, N [ {101674510, 109573410, 144864453} ]
ERNST, S [ {109500166, 158699106} {158898429} ]
EUM, SJ [ {126199004, 129812369, 131805109, 137355124} ]
FEHLNER, TP [ {90646482, 90734443, 95776515, 103049363, 106049470, 108018787, 110747652} ]
FERREIRA, P [ {113968448, 117002585, 119899379, 124528926, 161647534, 163240258} {136587409} {145764490} ]
GERBI, A [ {136725619, 157407662} ]
GLADYS, MJ [ {156190335, 163133554} ]
GREEN, M [ {112204412, 142118528} ]
GREINER, A [ {128050632, 130793555, 133339880, 137527123, 150094731} ]
GROBERT, N [ {101092314, 104657430, 106652404, 110673591, 112205034, 114124829, 119781281, 123311008} ]
GRUHL, S [ {150682129, 161731825} ]
GUPTA, NM [ {126717154, 129811854, 132729323, 137010519, 137112419, 137360722, 144382968, 144382969, 144776407, 145708228, 145958242, 146122689, 148988353, 151160465, 162324469, 173682143} ]
HADDON, RC [ {121552229, 128770956, 132519848, 133365654, 134323199, 136043941, 143388971, 151457147, 156754806, 156754848, 159479845, 163234773} ]
HE, DW [ {121177134, 122803155, 123089217, 123089218} ]
HEYHAWKINS, E [ {115607493, 171723673} ]
HOANG, DL [ {111083982, 118704244, 126353176, 128330207, 153617966} ]
HOFFMANN, A [ {156050497} {125060356} ]
HSU, CW [ {133972398, 136123601} ]
ITALIANO, G [ {157783564, 174259837} ]
JACKSON, C [ {131331934, 153029092} ]
JALOWIECKIDUHAMEL, L [ {84822280, 85688401, 92655949, 103512724, 104126740, 105748634, 109750674, 118951278, 174540206} ]
JULIEN, C [ {117889151, 141972589} ]
KATO, K [ {155231881, 155232176, 155914664, 162957988} {171873173, 172622859} ]
KATOH, M [ {118854934, 135511667} ]
KAY, BD [ {110485655, 124350441, 151400534, 155316827, 158712460} ]
KLINGENBERG, B [ {98566795, 110023985, 112823173} ]
KONG, FZ [ {125140950, 128820950, 131284367, 132885173} {124412282, 124723413, 130197310, 131506715} ]
KOPER, MTM [ {126524493, 126557108, 130938327, 135078667, 150360927, 152331134, 159711957, 161075896} ]
KORDATOS, K [ {101092314, 114124829, 161262694} ]
KOSTROV, VV [ {78815344, 79907355, 82622144, 95460349} ]
KUNAI, A [ {67799957, 77877220} ]
LEE, KR [ {119867599, 122896580, 129356076} {159756739} ]
LLOPIS, E [ {86298534, 89176487} ]
LO, PY [ {144785305, 145896637, 152829080} ]
LUCK, F [ {77927241, 99660622, 144288012} ]
MARINKOVIC, NS [ {116617208, 126848020} ]
MARK, GI [ {106116480, 133621969, 144126508} ]
MATHIEU, M [ {108741596, 119731801, 124932283, 133843206, 137097810} ]
MATSUDA, Y [ {75661450, 96264773} {157233960} {133450194} ]
MIYAZAKI, K [ {145820868, 155213517, 155316213, 155481530} ]
MIYAZAKI, Y [ {127647046, 163082528} {156529395} ]
MOROZAN, A [ {154503259, 155757179} ]
NAKAMURA, A [ {157570269} {63134369} ]
NAKAMURA, T [ {82553193} {95648810} ]
NOORDHOEK, NJ [ {108256134, 124332657} ]
O'HARE, D [ {106232994, 106864563, 115995745, 127009132} ]
OGASAWARA, M [ {107540533, 115174901, 131237552} ]
ORDONEZ, S [ {125110579, 133077657, 133601856, 134080337, 148527472, 153951016, 163155524} ]
OTA, KI [ {150790832, 156558047} ]
PANG, WQ [ {142312481, 146993390} ]
PENNER, S [ {132767578, 146909230} ]
PIERARD, N [ {118714533, 132104339} ]
QIAN, L [ {151756909} {171579125} {155844930} ]
QIU, JR [ {155914471, 171574851} ]
RAO, BPC [ {150358647, 156888803} ]
REDROVA, D [ {123290702, 161956008} ]
REN, YL [ {148047064} {136831526} ]
RIGOLE, M [ {87113070, 95881428, 99144037, 109060653} ]
ROCHA, J [ {113968448, 117002585, 119899379, 120082810, 124528926, 125395758, 131401862, 134320954, 136029058, 145490889, 150320057} ]
SAITO, S [ {95552955, 102888425} {134335227} ]
SAUTHIER, M [ {147055003, 154431095} ]
SCHOEMAKER, GC [ {110366562, 142118534} ]
SHITOVA, NB [ {107254459, 135570683, 146173737} ]
SINGH, S [ {113396497, 120073666, 142490778} {158140509} {156535396} ]
SKELTON, BW [ {90740648, 109992935, 118568286, 154075385, 161606636, 162630549} ]
SPINACE, EV [ {111263526, 132392766, 153942671, 155577932, 157081227, 160724527, 162215306} ]
STOBINSKI, L [ {129402740, 144785309, 148872928, 162193608} ]
STOCH, J [ {91430130, 106879070, 106942535, 113160573, 121926462, 124674005, 130991849, 131685361, 141972538, 143659038, 150380232, 150380236, 151220545, 151689766, 162066033} ]
SUN, HW [ {158712531, 171983413} ]
SZECHENYI, A [ {156750972, 160018325} ]
TERRANOVA, ML [ {123733252, 124516010, 127858017, 134079780, 136000625, 142779125, 147204344, 150878986, 153947128} ]
TOEBES, ML [ {121603016, 129466381, 137524638} ]
TOKUMITSU, K [ {83325619, 113713529} ]
TORIMOTO, T [ {100534345, 106255088, 153087011, 172796035} ]
VANSTEEN, E [ {97267284, 109069907, 123741690, 136454907, 152150687} ]
VOIGT, A [ {100961934, 115607493} ]
WANG, JX [ {109968266, 156175615} {117337558, 123911158} {172936346} {116617208, 125497181, 126848020, 159711940} {121435155} {131032915, 131506744, 135674704, 144413998, 146316474, 146668101} {136710458} {160471539} ]
WEISS, H [ {113534929, 120172371, 121256420, 126239734} {135616020, 150077967, 156192182, 156242432, 159435722} ]
YU, JS [ {134886567, 137410708, 137482892, 160058351} ]
ZAWADZKI, M [ {129956463, 137405027, 155195989, 161064194, 174023734} ]
ZAZHIGALOV, VA [ {130295572, 130991836, 161432823} ]
ZHAO, GC [ {131182405, 134731804, 162948270} ]


==> anc/groundtruth-R3.txt <==
ABBENHUIS, HCL [ {97139667, 104090569, 109403412, 154459860, 163240243} ]
ACOSTA, D [ {90208297} {81333061} ]
BLAU, WJ [ {125749507, 147774803, 156898016, 174363298} ]
BRUCKMAN, K [ {73270567, 82903029, 85586568, 86806398, 95948528, 101391624} ]
CAI, QR [ {62091375, 92115969, 101312419, 106098012, 107469160} ]
CHEN, CC [ {121336329, 133972398, 136123601} {133333132} {144785285, 144785300, 147800704, 154347347} {147064164, 159614198, 160276474, 171441369} {151489792} {160852978} {160598563} ]
CHEN, CF [ {123582734, 125652207, 127710780, 132583709, 134856352, 134856454, 144785285, 144785300, 144785310, 147800704, 148772130, 148772132, 154347347, 155118521, 162188114, 171441369, 171704022} {155082850} ]
CHEN, G [ {83746836} {136528747, 157438702} {149549997} {155111934, 160564792} {160297536} ]
CHEN, YQ [ {85637350, 114079588, 124515881} ]
CHENG, JH [ {134079628} {174046570} ]
CHOI, CH [ {124442996, 125652219} {171811013} ]
DEMORAES, IR [ {100107283, 116736173, 119065232, 152825290, 173837049} ]
DENG, S [ {130618402, 132072324, 155925083} {160852901} ]
DUMEIGNIL, F [ {118946843, 124455315, 124862058, 131073253, 156712380} ]
ENGEL, W [ {76249803, 101117120} ]
FENG, B [ {125564942} {161493243} ]
FLEACA, C [ {156476872, 160145084, 160359451} ]
FURUSAWA, T [ {131170204, 148492585} ]
GARGANO, M [ {80998835, 99101894, 115682927, 125553860, 142578408, 143881810, 155681368} ]
GONCHAROVA, SN [ {91756162, 91951799, 91959388} ]
GRUBERT, G [ {106864384, 117803137, 120581977, 123732466, 127059204, 130616263} ]
GUO, YH [ {136949524, 162270071} ]
HAIDER, P [ {146055532, 149456672, 156711418, 156795356, 158221283, 173252539} ]
HECQUET, G [ {90208599, 90208604, 102241320, 104746630, 109060653} ]
HU, FP [ {146922382, 162157636, 172432484, 173260470, 173656745, 174511180} ]
HUANG, HB [ {161282264} {172807708} ]
HUSSAIN, F [ {127957245, 128133866, 156256890, 173543492} ]
IKEDA, Y [ {99792549, 101670319, 144462183} {87556083, 95800894, 143288752} ]
ITO, S [ {67799957} {118400353, 125242013, 134027277, 143949371, 148727642} {126000667, 145883078, 147794867} {156300625} ]
JI, SF [ {142694287, 155577665, 157090841, 163173607, 171978037, 173252615, 174280928} ]
KAWASHIMA, J [ {143149402} {174097365} ]
KAWAZOE, Y [ {122873054, 145184700, 149549997} ]
KHENKIN, AM [ {84740257, 114052525, 115945568, 118820611, 127045132, 147899266, 150723726, 153404390} ]
KILNER, M [ {88316354, 124640063} {152951732} ]
KIM, JR [ {125136653} {125336661} ]
KIM, TY [ {129356076} {131110011, 133357843} {132830642} {145126050} ]
KIZUKA, T [ {151321090, 155213466, 162743973} ]
KO, AN [ {74758713, 84521791} ]
KUKULA, P [ {111562258, 125169767, 132041391, 161491991} ]
KUMAR, D [ {162247976, 174267404} {129811854, 132729323, 137360722, 144382969, 144776407, 146122689, 154514646, 161800840} {147899266, 153404390} {150682637} {108840986} ]
KUMAR, MS [ {126124166, 134195168, 137044502, 162509986} ]
LEE, GH [ {83456474, 97408187, 130227126} {130053512, 131032730} ]
LI, DX [ {154334185, 159231569} {163082510} ]
LI, ZJ [ {109197978} {117624579} {124034627} {135849935} {147507100} {135247522, 144039083, 144285494, 146327887, 146805220, 158646090, 160995645} {174354006} {174280972} {162419604, 174280517} {160903634} ]
LIU, XM [ {120495435, 130270968} {113927752, 117064838, 121025017, 126321767, 133230302, 134171254, 141970638, 153582559} {121383835, 132383219, 135632647, 142751136, 148676114} {147376825, 151890592} ]
MA, JJ [ {150961385} {149531345} ]
MA, XB [ {101622274, 129997933, 130441297, 133887946, 154232187, 155735208, 160651409} {143075036, 158316485, 159364325} ]
MARCHI, AJ [ {80459052, 82352560, 100929366, 158886469} ]
MARMOTTINI, F [ {114382869, 120270706, 121295936, 132972201, 137044372, 148308716, 154723561} ]
MARTIN, I [ {171433210} {96514033} ]
MATHUR, GN [ {125089682, 136981115, 152652389, 158796234} ]
MAYER, R [ {132227507, 151674496} ]
MIURA, Y [ {96971359} {148492585} {152249301} ]
MORI, H [ {104140945, 112825630, 142585546, 145948904, 149410735, 153087011, 162187871, 163105396, 172796035} {123513367} {112150354, 118057558} {173518607} ]
NISHIYAMA, N [ {153459917, 156118021} ]
PAN, CY [ {106009604} {120261545} {172621449} ]
PAN, YX [ {118699123} {154800178} ]
PANDYA, K [ {121732994, 131295576} ]
PETERSSON, M [ {118987103, 146462517} ]
REDDY, KR [ {119496207, 119992200, 125270254, 126275151, 126730629, 132618712, 135941916, 152566060, 155974016, 171630544} {146845070, 149848336, 151494704, 153914689, 154051985, 154843444, 155222926} {162385888} ]
RESASCO, D [ {147353215, 153319114} ]
SALANOV, AN [ {106337174, 106337182, 112873972, 115075290, 116101138, 116545576, 122121480, 125658429, 160973367} ]
SCURRELL, MS [ {77759083, 84476792, 85661816, 128757302, 129629678, 133294129, 133601774, 146110270, 147936489, 156840022} ]
SHIN, HJ [ {146316459, 146477493, 149381580} ]
SMITH, DJ [ {74314049, 80767872, 88879025, 161462140} ]
SONG, CS [ {84792686, 86863610, 143658934, 145371476, 148328250, 148947869, 155393496, 171913118, 174002593} ]
SONG, H [ {135761893, 154901149} {143828335, 149202902, 153664419, 162409664} {174612653} ]
STRONGIN, DR [ {61470847, 61610033, 63077502, 64790348, 69662670, 98648526, 106649404} ]
SU, W [ {88037560} {117085944} ]
TAKEGUCHI, T [ {82352542, 85650373, 91410551, 96416285, 100383848, 100518048, 103837276, 105303788, 109489417, 111551419, 113479909, 121137462, 143971842, 148947874, 155231730, 155925072, 160893272} ]
TANAKA, M [ {86534880, 92958608, 93104288, 98491198} {91137846, 100055852} {152143428} {157208493} ]
TANI, Y [ {107086481, 114279182} {74531202} ]
TANNER, R [ {123530562, 123732403} ]
TAYLOR, D [ {153433778} {65683810} ]
TETENYI, P [ {85586378, 85650254, 146414687} ]
TIAN, R [ {153753976} {161329293} ]
TIMOFEEVA, MN [ {81205675, 92943204, 135941955, 156256890, 172105091, 172169597} ]
TOBA, M [ {119698523, 123996424} ]
TSUCHIDA, T [ {161825041} {160893272} ]
VANVEEN, JAR [ {83942471, 84464559, 86725021, 88198982, 89487988, 91944124, 92266068, 96807113, 97936009, 98131508, 101471851, 112687077, 118051967, 121383741, 127678323, 133230244, 152080675} ]
WANG, A [ {87180496} {161023882} ]
WANG, DJ [ {78003816, 83266904, 89718920, 91137793, 103021902, 105254069, 158075256} {154656827} {159946625} ]
WANG, NL [ {120296994, 126276110} ]
WANG, QX [ {87431005, 107692370, 137170942, 150722009} ]
WANG, SY [ {160905480} {173048073, 173979914} {160401574} ]
WANG, WJ [ {77476872, 77764513} {114017903, 131331785} {132072323} {157447079} {159124542} {159009983, 159880928, 162579652} {172353260} {143772019} ]
WEI, H [ {158909100} {160109189, 160157309} ]
WU, W [ {147794488} {149812339, 155778888} {161130199} ]
WU, XC [ {148222010, 158534684, 161689778} {152209652} {121006772, 125096985} ]
XU, JX [ {126980552, 127517812} {111455491, 120283917, 143119366} ]
XU, LJ [ {130770550, 152870392} ]
YANAGISAWA, A [ {126786547, 160295967} ]
YANG, JW [ {127047997} {131110011} ]
YAO, ZW [ {158238196, 173683697} ]
YOON, SH [ {132767406, 133413330, 135020867, 135020871, 135020994, 135021000, 137410031, 159540969} {137164560} ]
YU, SM [ {126813940} {146640095} ]
ZHANG, BC [ {145434716, 148947863} ]
ZHANG, ML [ {157891822, 157932618} ]
ZHANG, WH [ {150842454, 151445969} {132476143, 135336454} ]
ZHANG, YW [ {123089141, 153732636, 157407484, 172477304, 173899873, 174256502} {153753976} {161105474, 173824527} {172852327} ]
ZHAO, BY [ {80377999} {107254566, 144395332} {171510065} ]


==> anc/groundtruth-R4.txt <==
CAI, C [ {93816159} {143957216, 150776495, 154272349, 156079283, 157367937} ]
CALVINO, JJ [ {108981489, 115922334, 125169797, 128339770, 143278421, 145866456, 146909230, 148661337} ]
CHEN, H [ {85661843} {83730934} {109114254, 112204451} {119947626, 123651781, 125364580} {151997395} {136354878, 137324464, 142391668, 143957311, 146169943, 174127347} {154211923} {151112367, 155086620} {142427525, 146850944, 157725620} {156427028, 159009740} {153410744} {159350597} ]
CHEN, L [ {84342258} {125547522} {99871775, 103718127, 104489386, 112922067} {137170934} {133230160} {145310609} {154026421} {158514843} {174601208} {152817815, 160999609, 162057854} {156416087} {174571878} {148777859, 161355756} {145277568} {145094076} {160768420} {160733444} {159785552} ]
CHEN, XY [ {130270968} {142693617} {156233590, 161024557, 162841455} {154270994} {173643784} {162269125} ]
CHEN, YH [ {146372682} {150722247} {149078147, 161956030} {157698359} {159719668} ]
CHO, YH [ {149471081, 150463423} {173181648} ]
COJOCARU, CS [ {130161692, 149233101, 150552779, 151161104, 152510195, 156476872, 160145084, 160252827, 162788539} ]
DU, Y [ {145497727, 146774555} {148929949} {159844976} {173003255} ]
FANG, B [ {159373431, 162930970} {160058351} ]
GAO, Q [ {121011155} {135396292} {149986699, 151111200} ]
HABER, J [ {73270567, 75396451, 76242701, 81621641, 85586389, 85586568, 85650261, 85650403, 86806398, 92506791, 97933397, 101391624, 118434655, 124628930, 129836515, 152343348, 154447977} ]
HAN, W [ {98655548} {154459860} {158392199, 160819796} ]
HAO, J [ {171790341} {173682007} ]
HARUTA, M [ {84612315, 85648542, 91962781, 92144093, 94232571, 96136226, 96236394, 96236457, 119847297, 120414508, 121296040, 121296090, 123678924, 133804472, 134241621, 144142205, 148191714, 149799645, 153172143, 156544703, 156544709, 160369304} ]
HE, JH [ {147457303} {149321777, 152922790, 156889220, 162835616, 172771100} ]
HILAIRE, L [ {76090055, 95831110, 104370102, 118108410, 129004781, 130325695, 131958934, 157738817} ]
HONG, H [ {115630020} {160157329, 160869859} ]
HU, B [ {134796322} {142325021, 158117393} {132767469} {160763771} {154569036} {158166416} {83235422} ]
HU, CC [ {109351229, 112829308, 125667795, 158916424} ]
HUANG, BB [ {135619250, 173518605} ]
HUANG, W [ {85661577, 91424352, 131327656, 148792994, 162706025} {130226642, 131506738} {142505450, 144612879} {150133273} {149522584} {158166691, 171531437, 172906465} ]
ITOH, N [ {99294407, 127880270, 148492585} ]
JIANG, L [ {131327656, 131370233} {134965815} {155385978} {147648048, 161224867} {155138098} {173418398} ]
KANG, JK [ {130752076} {144256771, 145025951, 146229135, 154312563, 162387180} ]
KANG, SG [ {94567728, 96613212, 157326438} {134379400} {160565100} ]
KIM, DS [ {79999578, 83583444, 84175659, 85586514, 88864238, 92405651, 95351170, 96631196, 97267286} {105303773, 118521314, 130752076} {108421300, 122642555, 127325167} {149625976} {162469434} ]
KIM, T [ {134256216, 137482890} {151618017, 155321363, 162336309, 162735419, 174120389} {151997395} {155862397} {153721225} {173040583} ]
KLIER, K [ {70422169, 74769548, 82364847, 85586578, 85650403, 97936005, 98991430, 100383836, 101296188, 108025134, 122820538, 137569577, 142020409} ]
KOLOMIICHUK, VN [ {83115671, 88081345, 120669290} ]
KRYUKOVA, GN [ {91951799, 94356748, 99144123, 105077456, 105500064, 106157038, 116701971, 129836605, 132405075, 146286965, 157090876} ]
LEE, D [ {121673969} {142030367, 145173465, 148002135} {148904964} {154317103, 158262593} ]
LEE, JK [ {69300265} {89402910, 94337460, 103513038, 103837269} {119867599} {119947641} {137164560} {135724376, 144881707, 150632040, 163255240} {146733556} {157573560} {162743958} ]
LEE, JM [ {90966771, 157357160} {145348718, 149625976} {157363333} {171379708} ]
LEE, S [ {88941213} {90494426, 90494432, 124420058} {116135685} {115057694, 116074842, 119840846, 127423377} {122335985} {127144317, 157413762} {129859027} {129382354, 135482082, 136537567, 149232949, 158081372, 160252824} {142239287} {146229008, 151690860} {151599557} {150174989} {158910817} {156744229} {161273059} ]
LEE, SH [ {92728094} {122249820, 125096168, 131110011, 133357843} {125929929, 127855371} {137224245, 151330998, 163056457, 171704022} {133133258, 133350690} {159989638} {147800696, 152669065, 154800227} {149233094, 159985529} {155138247} {172332956} {159742828, 161164642, 161684559, 162575200, 173953996, 174280863} {162333148} {161240276, 173464677} ]
LEI, AW [ {163144638, 171610685} ]
LEI, M [ {158304434, 174373081} {160157327} ]
LI, HY [ {130214197} {137122570, 160734202} {132758924} {146665730} {147580531} {136673069} {145283760, 162137049} {146088712, 153068161} {152951732} {154010693} {157570167} ]
LI, JC [ {112922050} {163234764} {161344149} ]
LI, JH [ {113223480} {122577135} {129464032} {155763147} {160852940} {142392002, 147794929, 157738623} {146336825, 149950366, 150811646, 156292561, 157587111, 161000779, 161731675} {150609002, 156760188, 160853168} {156426980} {155244485} ]
LI, JT [ {101379444} {99647074, 101316214, 103522709, 106098296, 106441116, 106810493, 107469160, 109660027} {153256721, 156267538} {160578557} ]
LI, N [ {112568131} {143089924} {151916732, 157035516, 158519557, 158809817} {172451255} {171510065} {151034184} {148763856} {157569949} {161561303, 173534020} ]
LI, QH [ {121762254} {156232547, 156859736} {128753703, 132823383, 133309216, 144026801} {132928838} {144301317} ]
LI, YZ [ {96363295} {129873694, 133818909} {129186774, 134883897} {131456137} {136354878} {145189937} ]
LI, ZH [ {121904381, 130335922} {126275821} {129813071, 133397420, 144204295, 150911976, 154944877, 156400966} {130632286, 154019300} {114412156, 151890507} {145617981} {171811004} {160157327} ]
LIN, CJ [ {134728798, 149382117, 153339402} {147966296} ]
LIU, CJ [ {149554667} {97748111, 107692218, 131232010, 133130334, 149425645, 150722343, 154800178} {107424424} ]
LIU, CL [ {150349831} {174355399} {163241805} ]
LIU, HC [ {114081584, 115433543, 115637723, 117019807, 129836109, 130960091, 131878043, 134195280, 137524679, 151019633, 153108126, 153172319, 158698939, 172189109} {132767576, 160745869, 162269069} ]
LIU, JY [ {120414548, 121295888, 121798841} {145492565} {145924572} {161937717} {160585218} ]
LIU, SJ [ {105566616} {117196558} {144221196} {162433580} {135900885, 150358625} {174280972} {152012724} ]
LIU, Z [ {65602831, 70658932, 94048963} {85249365, 104802470, 106058820, 106860340} {153554340} {157438551} {158215895} {173955052} {173899873} ]
LU, YF [ {144111492, 147509728, 155925214} {148603400, 151773921} ]
LUKINSKAS, P [ {131544264, 136184811} ]
MACHEJ, T [ {75396451, 77521810, 77521833, 81621641, 113160573, 154447977, 155976267} ]
NIEMANTSVERDRIET, JWH [ {157703771, 173294214} ]
OZAWA, T [ {122520043, 132896908} {155795407} ]
PEREZOMIL, JA [ {115922334, 128339770} ]
REETZ, MT [ {94162278, 97139639, 103770907, 114498956, 115325213, 115935290, 120040579, 121053981, 149553922} ]
REN, JW [ {144471372, 159285642} {145986411} ]
RYOO, R [ {98131504, 142835359, 148135511, 162974569} ]
SHI, L [ {90835727} {152965686, 157063238} {129274542} {144679160} {144614040, 146647153, 150988724, 152536079, 157687564} {160471539} {160752200} ]
SONG, W [ {105140939} {145571002} {142397216} {160853053, 173077780} {173875217} ]
SUN, M [ {133287965} {174306847} {155290851} {173953994} ]
TAKAHASHI, Y [ {101890891} {109591286, 110822316} {113735298} {119847344} {135152724} {174041527} ]
WANG, K [ {97079955} {127297322} {152583639} {122803151} {173252615, 174280928} {157081202} {156507818} ]
WANG, N [ {99693847} {135154675} {113273665, 117161960, 122555575, 161968164, 172980248} {158316485} {158282513} {162736716} {161273110} {160674760, 160674765} ]
WANG, S [ {81066170} {90853259} {108711600, 110576344} {122335985} {146124972} {171786508} {162743952} {174014972} {173527612} ]
WANG, SM [ {95863487} {146313207, 153398265} {157304946} {161329293} ]
WANG, ZC [ {147835209} {144424313} {158534649} {157932573, 160754637} {172181714} {172106661} ]
WU, L [ {112832079, 144386175} {144318901, 171811004} {151474723, 162137766} ]
XIAO, SQ [ {125547522} {134965815} ]
YAN, WD [ {115630020, 133287956, 142238694, 160675769, 172324375} ]
YANG, CH [ {130422808} {151114855, 153090976} ]
YANG, W [ {125059233} {132220989, 142593049, 152190041} {132330870, 147925822} {150350468, 151354939, 158904469} {142643055} {174050390} ]
YE, S [ {119540876, 133342064, 171488647} {155577905} {161828906} ]
YU, T [ {149947231, 163234764} {156859773} {155435648, 156846495} {174306847} ]
ZAKHIDOV, AA [ {125749507, 151997439} ]
ZHANG, HJ [ {145958437} {151446110} {172414155} {174490221} ]
ZHANG, JT [ {135611636} {157407874} {153915720} {174311205} ]
ZHANG, XT [ {121025181} {152134634} {107915602, 108119169, 160927512} ]
ZHANG, Z [ {83265042} {99308407} {109042096, 124875457, 127460113, 133040871, 136619121, 137524609, 137564919} {126276746} {151190531} {155925107, 173559556} {155735208} {160058821} {145237813} {150515296} {155158849} {154000455} {157810037} ]
ZHAO, H [ {144679175, 155925107} {142110820} {172232916} {159879643} {163285956} {174570969} ]
ZHENG, K [ {83265058} {85586487} {155329993} ]
ZHOU, H [ {106864583, 111085342, 112493079} {135302853} {124642403} {154350819} {173554573} {134743949} {149848260} ]
ZHOU, LP [ {143385761, 151321090} {147926784, 149908037} ]
ZHU, HY [ {122782881, 130692078, 133843206, 144824349, 160276474, 160831680} {129416750, 132419416} {136312248, 161541092, 173182776} {155393242} ]
ZHU, YR [ {111160585} {162806606} ]


==> anc/groundtruth-R5.txt <==
BARTOK, M [ {61931706, 67853968, 69558827, 70209524, 71107398, 71107400, 71881585, 72237576, 72309765, 73300203, 75743926, 86128783, 87556067, 96430026, 96631275, 103424171, 105031531, 105600842, 105819159, 108011517, 109242806, 109631927, 110023859, 110300413, 110576345, 110624663, 111175370, 111175409, 111454320, 112989776, 113048379, 114200663, 114438135, 115243041, 115243107, 116597239, 117067533, 117990456, 119897501, 120414474, 120517516, 121900802, 122226589, 123030714, 123224542, 123258307, 124684857, 125364541, 125658368, 126275116, 126800887, 127009102, 127399253, 129186020, 130367132, 131388097, 131829136, 132371947, 132735226, 134777525, 135075604, 135447983, 135949973, 142831461, 142992154, 143658740, 143813966, 143917131, 148462209, 149242364, 149425591, 149522570, 151292626, 151446101, 153390032, 154679834, 155195985, 155321333, 156888909, 158819817, 160156246, 160745892, 162336366, 162741722, 163240285, 171807912, 172317984, 173055947, 173252654, 174362166} ]
BASSET, JM [ {80998739, 82021875, 85988106, 86834454, 88746438, 96318460, 98999069, 104126736, 109790941, 112867655, 114267853, 114438165, 115775735, 118947724, 119438395, 119650550, 119897484, 123781280, 126496245, 127501567, 128041743, 128096230, 128436188, 129238023, 136866647, 136900211, 145832903, 147875688, 148780596, 149452644, 151180610, 151272565, 152270518, 153009196, 154390677, 154439662, 154460218, 155537195, 156462515, 157121019, 157252179, 160309080, 160420329, 161139635, 161470613, 162351571, 162351624, 162433605, 163133551, 163182648, 172451029, 172936280, 174256610} ]
BELOMESTNYKH, IP [ {63113363, 64671383, 71319174, 79517394, 79517399, 79517405, 81438414, 81793965, 88872227, 90070299, 100271976, 103453585, 137182526, 144460087, 146397006, 155765369, 172666168} ]
BLASER, HU [ {73576237, 77217836, 77508223, 87480042, 95388747, 96318392, 101935205, 103921735, 105118623, 108738851, 111061742, 112675766, 116402017, 118062329, 118286281, 119237036, 120822713, 121602952, 125926234, 127045112, 128228019, 128228044, 132261532, 135611866, 148447228, 149495947, 159718049} ]
BLIGAARD, T [ {125685102, 131032766, 134477099, 143389623, 143658724, 149842000, 152126551, 153974333, 156267424, 156826103, 156839984, 157703778, 160999625, 161942610, 163151671, 172755336, 174006446, 174510341} ]
BONARD, JM [ {112356350, 116369683, 116987609, 118791267, 119597847, 122024064, 122884529, 122896603, 125193043, 126109023, 126729117, 126988017, 127059580, 127317124, 128434405, 128869555, 130513640, 133943816, 135079171, 135952131, 142862385, 142961592} ]
BUCHNER, B [ {145399747, 150722019, 150879030, 151112359, 152286861, 153192071, 153319044, 153319046, 153319059, 153319062, 155232244, 155316078, 156292470, 156985564, 157445139, 158440587, 158646188, 159541832, 159880224, 160018173, 174285109, 174404138, 174404145} ]
CARPENTIER, JF [ {118181864, 124390464, 125295914, 126199311, 127378388, 132153023, 144274089, 145708299, 147102548, 147102553, 147520743, 149991903, 151094537, 157438585, 159209276, 161731831, 162225481} ]
CATLOW, CRA [ {73747866, 81579582, 82164716, 91873705, 92716818, 94044012, 94875460, 95992745, 101877251, 103123756, 110004128, 112728909, 112893931, 114588206, 115995745, 116361638, 117049817, 118566498, 121706056, 122255486, 123968814, 124004323, 126916715, 126950063, 127722981, 130558513, 130807382, 131327783, 131507225, 132041484, 132041489, 132393382, 135688583, 136031111, 136454907, 144837890, 149014603, 152129154, 158576681, 162191063, 162330371, 172841937} ]
CAVANI, F [ {81094345, 82540297, 86725076, 87480222, 88888476, 90208311, 92003428, 92003473, 94065397, 94518412, 95855200, 96342205, 96974247, 97366433, 97498340, 97756475, 99849753, 103512498, 104582227, 106337187, 111811654, 117804586, 117804592, 119298099, 120896353, 121383679, 122818534, 123732249, 127779319, 128924811, 131327186, 134119374, 134376695, 135523220, 137170926, 145963240, 145963264, 149151716, 150705349, 151445957, 151834850, 152190047, 154320007, 158165054, 159209207, 162735396} ]
CHANDLER, BD [ {88401876, 132230861, 136778249, 147247813, 147936524, 150123550, 156544763, 172105228, 172183621} ]
CHRISTENSEN, CH [ {134477099, 142618592, 143278413, 143658724, 145924617, 149470183, 149842000, 150093236, 151218741, 151617903, 152126551, 152181705, 152859443, 153618051, 153974333, 155537754, 156546185, 156839984, 157658167, 157703778, 158901332, 158901377, 160018332, 162622987, 162919601, 163151671, 172755336, 174280818, 174510341} ]
COLLINS, TJ [ {105370692, 107646284, 124277727, 128327003, 143195533, 150456721, 150861839, 153916655, 161556014, 173195808, 173650997, 174130391} ]
COPERET, C [ {118947724, 127501567, 128041743, 128096230, 128436188, 136866647, 136900211, 145832903, 146728940, 147875688, 148780596, 150950205, 151272565, 152270518, 153009196, 154390677, 154439662, 154460218, 155537195, 156462515, 156970858, 160295649, 160309080, 161139635, 162351571, 162351624, 162433605, 163133551, 163182648, 172938702, 174256610} ]
DAS, B [ {129409518, 130793407, 131114905, 132251396, 132261503, 132554383, 136028260, 136077611, 136184492, 136250157, 136250359, 136250362, 136806964, 137326034, 142559518, 142881664, 142949227, 143869295, 146845070, 147721615, 148253217, 149311330, 149425665, 149848336, 150929122, 151083162, 151494704, 151516805, 152393966, 152566060, 152749421, 153680258, 153914689, 154051985, 154360008, 154843423, 154843444, 154843445, 155222926, 155735106, 156011365, 156011397, 156599006, 157380774, 159624046, 161118562, 161491285, 162091142, 163171514, 171968139, 171968141, 172282826, 173825149} ]
DIXNEUF, PH [ {93502086, 119065555, 119592625, 120132122, 122699483, 126185212, 127276594, 127378301, 127912200, 128096180, 129812939, 131602714, 132040192, 143129603, 144098229, 144446286, 145962670, 149534237, 155961106, 156110096} ]
DODELET, JP [ {110812197, 117571332, 120825123, 136095741, 142173013, 153839425, 155474741, 161489189, 162714997, 172309804} ]
FARRUSSENG, D [ {109549375, 113953932, 116153748, 118270755, 129836332, 131938140, 136900192, 137170927, 137558849, 143313204, 143313222, 144986414, 145034154, 152190133, 155027356, 155114718, 155114732, 156928279, 160833198, 162047079, 172055845} ]
FJELLVAG, H [ {97745370, 118520886, 144495718, 146841994, 161344834} ]
FUENTES, S [ {105819144, 106809542, 112369074, 113697779, 114327304, 125169747, 128615199, 130060228, 131282293, 134841754, 145924595, 150147162, 154320089, 155110754, 157570258, 160292924, 161022837, 171807906} ]
GARCIA, H [ {90497597, 99289981, 100781382, 102611293, 103091126, 108242871, 109837409, 111883541, 112801873, 115945570, 117085153, 118051972, 119353213, 119607808, 120093813, 124684776, 126504745, 126812665, 128339720, 130325635, 131804772, 132071101, 132604442, 133077640, 133264056, 133901513, 134195254, 135390994, 136250230, 136250292, 136984674, 137044452, 143067633, 143484519, 144318719, 147332294, 151446092, 151815838, 152081778, 154572769, 154776399, 155841216, 156840046, 157822042, 158221276, 160296110, 162213456, 162336318, 163133511, 163313180, 171433210, 173254769} {163047249} ]
GEMMING, T [ {144815424, 145399747, 151112359, 152286861, 153192071, 153319044, 153319046, 153319062, 154241120, 155232244, 155316078, 156744240, 156985564, 157445139, 158440587, 158646188, 159541832, 159602714, 159602721, 159803972, 159880224, 161328767, 161491718, 171379880, 171600726, 174285109, 174404138, 174404145} ]
GOOSSEN, LJ [ {122048876, 124305799, 125989344, 126727087, 126885460, 133986711, 151488637, 153494576, 154306424, 155740131, 162031666, 172554682, 173723133} ]
GRANIER, A [ {122510402, 136910170, 146889595, 149587654, 154090146, 155234462, 157407867, 158910556, 159059917, 174056132} ]
HAUGE, RH [ {118663932, 121504047, 125633626, 144731772, 145168267, 153582581, 154504359, 156959426, 159479786, 171880400, 172838421, 173363268} ]
HERSKOWITZ, M [ {101134783, 103512698, 115065493, 118704087, 122253211, 123477504, 124662498, 126274960, 127487213, 173023485} {144115380, 146137527} ]
HINRICHSEN, O [ {89311188, 95412786, 95855125, 97315056, 98991404, 99788452, 101391810, 103443409, 110576323, 113174154, 119078682, 119149041, 119698508, 120444922, 123224558, 125242008, 125685185, 126223934, 126717173, 128339129, 129836612, 131069444, 131685412, 132767603, 134839722, 136493357, 137213969, 144098130, 149456650, 149456659, 150161796} ]
HOLMEN, A [ {77041317, 83265061, 91137795, 92863907, 107692387, 112096595, 118232413, 119675896, 119955408, 122851493, 131108305, 137170937, 137200943, 142751130, 143706003, 144459984, 144459991, 145553270, 145881183, 147793677, 148193281, 151617961, 154447940, 156368061, 157703800, 157703808, 161633257, 163155357, 163155362, 163240235} ]
HUNGER, M [ {75266971, 92204184, 100159527, 100159528, 103110237, 103433857, 106864450, 109548556, 112369092, 113665917, 115376895, 118060229, 120825006, 120920044, 121182753, 121336173, 122186041, 122248340, 122947192, 125301611, 128848896, 129811859, 130467602, 132013519, 132393856, 133709472, 143949240, 145883046, 149261947, 151813685, 154399544, 158771753, 163176018, 171978043, 173045201} {123032173} ]
KANEKO, M [ {81867582, 83265367, 83867604, 87287807, 90884477, 92900557, 95584310, 96449885, 96729969, 97421782, 97421798, 97456750, 97815592, 100486566, 101084933, 101890891, 104969856, 105663654, 108643363, 108828846, 108890655, 109489449, 109692295, 110518547, 112892235, 113138383, 113798461, 114082279, 114174895, 114913715, 117641192, 118881110, 119340087, 120085584, 124610444, 131860401, 151455204} ]
KHAN, KM [ {84440837, 84846973, 86911834, 88774076, 100568619, 110258302, 115886702, 119956509, 120512764, 122588094, 123478021, 123775089, 126304947, 133133608, 134349455, 134556026, 134786786, 135154709, 143180412} ]
KLISSURSKI, D [ {61762639, 77476887, 78300910, 82174316, 82174323, 83138272, 87737731, 89276344, 90208589, 90900251, 90900306, 96670304, 101224978, 152216450, 155567166, 161172588} ]
KOLLAR, L [ {89191484, 92487529, 93769646, 99105950, 101523396, 102772072, 106562805, 107424572, 113417242, 129763440, 132094874, 145285369, 151646034, 160934302, 161550493} ]
KONDO, T [ {120825837, 124252181, 137377889, 142020415, 152190092, 153618038} {122816974} {157407324, 171873150} {158713047} ]
KONYA, Z [ {100183288, 111645453, 113065790, 113592388, 115805867, 116928535, 118400438, 118714533, 120258421, 120258425, 120258819, 123040950, 123258338, 123945090, 123996424, 124602520, 126761911, 127349285, 130072840, 130161675, 133463377, 133876443, 133911902, 134856520, 135189187, 137002738, 143289835, 143297359, 144424364, 145426627, 147878739, 153289405} ]
KUCHEROV, AV [ {72784937, 92058575, 94870505, 99745387, 101999308, 104845211, 106761356, 107254624, 107517355, 108200794, 108792519, 113173344, 121383637, 123862396, 130335043} ]
LAGO, RM [ {125177792, 135442086, 142578520, 148948102, 150705265, 159010429, 162280861, 174071530} ]
LAUTERBACH, J [ {87853524, 92184016, 99690772, 105579805, 107704801, 111273893, 113223814, 120918711, 121182830, 122345535, 122762741, 123742274, 125739185, 131879440, 132186499, 141984370, 142706327, 142765764, 150418135, 154241160, 158100884} ]
LEFFERTS, L [ {62982111, 65829067, 67725707, 120896393, 123813332, 124773429, 130647508, 130647510, 131170204, 132819280, 135391015, 143890921, 144316654, 144711951, 148618703, 149841979, 151689755, 152914263, 153664431, 154723517, 156089009, 158464813, 158464821, 160593352, 161492296, 161865677, 162269132, 162735382, 172169565, 172169577, 172189055} ]
LEGER, JM [ {95632209, 101951167, 104789216, 115591282, 120347524, 121794404, 122433994, 123547440, 124248430, 126937199, 128857671, 130153927, 130316058, 131441768, 132219919, 133241261, 134148639, 143069695, 143585987, 146553597, 148250032, 148602813, 150454297, 151270011, 152472909, 153173329, 153819202, 155502333, 156007681, 156201771, 157357478, 159678453, 161790033, 171370910, 172973768} ]
LIPSHUTZ, BH [ {110823254, 113199551, 114587246, 117912897, 120132116, 120388020, 126885544, 128510138, 133172615, 134611383, 147118498, 148450284, 148780644, 149113329, 153759076, 153915853, 159598787, 173445125} ]
MATSUBAYASHI, N [ {76232375, 84323512, 85650552, 90691684, 96236264, 118946843, 120414456, 124862058, 126800875, 130751962, 130872690, 148904899, 173585007} ]
MATYSHAK, VA [ {90232161, 91037853, 92386890, 101124876, 102593918, 109117249, 109886986, 111601290, 115892340, 117380033, 119039271, 122026192, 125610787, 130276142, 132716362, 132716365, 136063618, 146173689, 150801119, 151652717, 153850092, 154319820, 154737271, 154737275} ]
MIYAMOTO, A [ {103828762, 110018796, 111643606, 122873054, 124642403, 125554756, 130525520, 133078215, 135152739} ]
MOHAJERZADEH, S [ {134635737, 144126466, 150805818, 151800013, 152532883, 155757264, 156973845, 173643666, 174525664} ]
MOORE, JS [ {96320549, 98372764, 126863283, 145944412, 148325275, 150931173, 153176107, 154439663, 159392477, 160266127, 162844310} ]
NADJO, L [ {101935996, 102647721, 104585622, 105823105, 109376767, 124109739, 134984598, 151152584, 156190261, 156256890, 171593698} ]
NORSKOV, JK [ {63077276, 65271766, 76242654, 87556093, 90982819, 93170696, 94356815, 100844743, 101391651, 101443521, 103443316, 104346693, 105183314, 107163600, 109148002, 109198045, 110175270, 111016945, 111518836, 114073385, 114588190, 117962492, 118935858, 120357412, 121339159, 121832119, 123187741, 123405010, 124587959, 125231444, 125685102, 131032766, 131552828, 132220952, 132942078, 134477099, 136493307, 142618592, 143278413, 143389623, 143429273, 143658724, 145924617, 146802663, 149842000, 149884221, 152126551, 152364767, 152859443, 153043832, 153974333, 155537754, 155671072, 156267424, 156826103, 156839984, 157658167, 157703778, 160999625, 161942610, 162622987, 163151671, 172755336, 174006446, 174510341} ]
NORTH, M [ {95270745, 111527802, 123802140, 135999416, 151083329, 152620729, 152951695, 157526484, 162470033} ]
ODRIOZOLA, JA [ {75794745, 84569423, 85425798, 88702147, 89235587, 90931480, 92583792, 99583628, 100026021, 102901235, 103424159, 108065974, 108871570, 109403405, 111166769, 117118678, 118427276, 120750678, 156928286, 158462839} ]
PAGLIARO, M [ {115841361, 124667297, 128801915, 131805594, 132261533, 134159837, 135138998, 144092177, 144969183, 146240475, 151231517, 152870334, 155681368, 160266394, 160637155, 161177629, 161702293} ]
PHAMHUU, C [ {99225258, 99745383, 110818706, 120710377, 123250311, 123561265, 127248812, 127349288, 127487220, 129836464, 130900969, 132419548, 135523213, 135629325, 144776425, 144776426, 145434760, 148193202, 148661527, 150229568, 153605253, 154232162, 155232356, 155925189, 157095315, 160116371, 161470688, 163115296, 173382882, 173552671} ]
PSARO, R [ {68167131, 72283505, 76117663, 76578696, 77849896, 78707348, 87500272, 89997829, 91909781, 92988297, 96318356, 96318457, 97315530, 99778376, 102393683, 106787338, 107692297, 109009508, 110023856, 110822988, 112361781, 115607419, 116606825, 119490959, 121666155, 125295739, 125295740, 125553860, 127779297, 129980446, 130155790, 131327149, 131327228, 133063360, 135602640, 144194928, 144848246, 150121971, 150463515, 151961695, 155413709, 159394523, 162509961, 163117481, 172446628} ]
PURETZKY, AA [ {130992080, 133518818, 136874568, 142706158, 144301116, 144865224, 146168027, 157108861, 159602726, 160601915, 173955006, 173955052, 173955060} ]
RUSSO, G [ {103512687, 107692390, 110777090, 116597271, 116701999, 118427248, 123732251, 125169799, 125395666, 126717116, 127612816, 130999189, 135523287, 136085083, 136761585, 142559710, 145881236, 146664663, 152532966, 162575257} ]
SAJIKI, H [ {115547845, 118666534, 120195717, 131868172, 136603814, 143631981, 147899053, 150682051, 154694969, 155152290, 155889697, 156859207, 160157124, 160819751, 162047617, 162876792, 172718391, 173464664, 174082323} ]
SCHNEIDER, R [ {112177093, 115718711, 121184881, 124370149, 128516607, 130070440, 136983986, 147580276, 160471553} {119096602, 119204992} ]
SMALLEY, RE [ {99562851, 101214704, 107483384, 112566340, 118663932, 120962120, 121504047, 122995732, 125633626, 130161658, 144731772, 145168267, 147879364, 150736249, 153582581, 154504359, 159479786, 162584644} ]
TONDELLO, E [ {86201269, 88764647, 92449486, 123129757, 143376061, 144382963, 146925103, 150890090, 156898016, 173174994, 174363298} ]
TUNGLER, A [ {76714493, 82722253, 84533185, 97230869, 98524383, 100505548, 100762217, 101729736, 108583774, 108738846, 115419543, 119080297, 119897467, 121086999, 121603171, 125685177, 125691351, 129578176, 130081843, 135075598, 136447440, 151843598, 155763193} ]
URETAZANARTU, MS [ {81188609, 91183375, 96041037, 120915169, 122416197, 129469455, 158658714} ]
VANBEKKUM, H [ {63668686, 63668694, 65048074, 71008430, 72721104, 74984382, 83118532, 86937998, 89198797, 90697674, 93016894, 93268751, 96210641, 101729555, 101793317, 102592929, 104631122, 109692301, 109849098, 113544251, 116746920, 116788924, 118713458, 119091215, 126504748, 126866041, 133063059} ]
VARADAN, VK [ {126595930, 127931621, 129709424, 131865249, 134501670, 136981115} ]
VOLPE, AF [ {122908774, 130596086, 130596118, 134159794, 135523273, 151599503, 151599513, 151599598, 155027348, 155114729} ]
WEI, F [ {124307415, 126812422, 127263429, 127317203, 127669422, 128706786, 129003695, 129516760, 130226642, 131506698, 131506738, 131506745, 131506797, 131804452, 133294198, 136268434, 137216093, 144459861, 148614196, 150722009, 151845535, 153347202, 153539152, 153976041, 154916577, 154935190, 155231641, 156149788, 156328194, 157569959, 158142479, 158388473, 158576648, 159009985, 160416434, 161489229, 161535510, 161828898, 162512438, 162615730, 163155498, 171807788, 172422914, 173046228, 173883207} {173143929} ]
WHITE, PS [ {107979889, 114556918, 118735178, 122649979, 124370162} ]
WINTERBOTTOM, JM [ {81711286, 81711289, 81711292, 85661870, 87826384, 88243568, 88243571, 155881149, 158166416} ]
XIE, SS [ {106432818, 108701796, 110724552, 119200862, 120219023, 121893621, 122685534, 124610219, 125243790, 127957220, 130227104, 131032915, 131506744, 135674704, 144413998, 146316474, 148163863, 150811716} ]
YAMAMOTO, Y [ {109130588, 115524237, 130793435, 136319274, 142071284, 150404933, 173145625} {103626095, 125787933, 136560288, 157442028, 162249064} {144137926} {153155787} ]
YOO, JB [ {117670816, 117712928, 122101281, 129549483, 129869031, 130055127, 130154188, 130198968, 144785312, 147800696, 147800804, 149410731, 152669065, 154800227, 155741137, 155927761, 156810439, 156810453, 162249671, 162249722, 172180984, 172686378, 173633450} ]
YU, YB [ {129998103, 131879429, 132227516, 132988598, 133702026, 134243908, 135448865, 136094906, 136455011, 136455019, 137326469, 143246220, 144316636, 145285889, 146909274, 152119707, 155025067, 157543386, 158522020, 159530402, 160572488, 161750095, 162191242} {127638282} ]
YUMURA, M [ {115539588, 122255272, 123046714, 127578318, 128122938, 132315266, 137094411, 142533060, 143078922, 144504207, 144504467, 145633437, 149381588, 149531348, 149949671, 152770149, 154402147, 159479868, 171924022} ]


==> anc/groundtruth-R6.txt <==
AIKA, K [ {63854464, 71467621, 72332254, 73064478, 79999538, 79999541, 79999543, 79999600, 89175296, 89922444, 90674067, 91836034, 94079444, 94838997, 96064337, 96631159, 97209880, 101216049, 102885815, 103921853, 104623805, 104845216, 107114963, 108583858, 109381526, 111347024, 115174270, 116426316, 118987024, 120710365, 121295894, 121551233, 121551236, 121551264, 122684915, 122820472, 122851520, 126655848, 130325732, 131170204, 133197135, 136830979, 137033231, 144462207, 146010799, 152914263, 157208754} ]
AJAYAN, PM [ {68416072, 77538635, 82935439, 88258478, 88337367, 91662376, 117633803, 123041094, 123311008, 124096017, 124515646, 127126932, 128770939, 129146479, 130369005, 130707799, 131918378, 133551385, 135073409, 136411848, 136879345, 136949460, 143015233, 150143651, 154402164, 154572765, 155243275, 155316357, 156199613, 156959397, 157569987, 158992896, 159961156, 160565892, 160602010, 162191153, 174612347} ]
ANDO, Y [ {116315009, 122101255, 127578319, 129549546, 129630835, 130226997, 132583716, 142293872, 142653084, 143373470, 144785281, 144785332, 144923923, 146666197, 151331128, 151560554, 152368003, 153309401, 153814188, 156264535, 156264543, 157329674, 162191029, 173353124} {149027904} ]
AU, CT [ {95438408, 95776421, 96973205, 97935996, 99396614, 100274427, 101410560, 102558984, 103090332, 103433824, 104854580, 106098296, 106441116, 106810493, 107223974, 108701298, 108981486, 109539246, 112046923, 112369097, 112369102, 113407089, 113407105, 114687032, 115261764, 115775667, 115945641, 116597127, 116728315, 118935867, 119139066, 119690560, 119723410, 120355622, 121302668, 122762767, 123112510, 134070583, 134777498, 134931995, 135447950, 136089377, 136454670, 136455021, 137201025, 137404992, 146649901, 148892708, 150515296, 152426102, 154723553, 155110744, 156746921, 157438551, 158238196, 160157424, 160831608, 160853115, 160853264, 163036931, 163155472, 171807946, 173418398} ]
BELL, AT [ {63057410, 64047063, 76924761, 78143284, 78876681, 83888925, 85062143, 85586487, 85586578, 85586598, 85650339, 89175432, 91951859, 97209841, 97315218, 100183293, 102949759, 106255139, 106646315, 107001685, 108658187, 110337301, 110512289, 111945304, 112205186, 112930849, 113521694, 113800736, 115108571, 116060897, 116426604, 116553611, 116728415, 117196551, 117374738, 117962463, 118060238, 118751358, 119227951, 119857367, 120670332, 122851510, 123676357, 124815175, 124924670, 125395658, 125563432, 125723814, 126047484, 127101277, 130513700, 131820117, 133230230, 133350762, 135941922, 136306413, 136977962, 137170934, 137524581, 142831612, 142960840, 144256772, 145063506, 145063567, 145063571, 145860043, 146802659, 146972805, 147751974, 148837210, 148837222, 148947814, 150788432, 151445960, 153289415, 153390024, 155232758, 156795369, 158462861, 158901375, 161022804, 161937432, 172617719} ]
BERNIER, P [ {88258478, 88337367, 106014211, 106116473, 106116477, 108074934, 110759712, 126109008, 126717446, 129402726, 130902114, 133092220, 133710813, 133800998, 142696377, 144881006, 150360824} ]
BONNEMANN, H [ {85882625, 85988153, 88317166, 90674256, 96336807, 97412775, 100489680, 102496054, 103474636, 103775218, 103967791, 104238774, 106375003, 106397977, 107686292, 114976038, 116762407, 116877901, 117196608, 118797132, 136172780, 142642772, 144451463, 151854823, 151854825, 154074609, 154470282, 158898399, 173584991} ]
CHARY, KVR [ {76534183, 85873977, 106556067, 111175959, 119496207, 119992200, 125270254, 126275151, 126730629, 127439019, 129768529, 129881494, 130325739, 131506953, 132618712, 134883913, 135174183, 135941916, 137360789, 152583751, 154185719, 159540490} ]
CHEN, CY [ {124719424, 134031476, 150685982} {125432103, 132735307, 149421567} {128953063} {148872922} {156013971} {158725310} {163120208} {173972214} ]
CHEN, JH [ {121362722, 132767472, 134728798, 136821887, 137410097, 143584686, 144398408, 150586930} {132605788, 132973401, 133338535, 134693051, 135961805, 136361331, 136528732, 144588934, 150657566, 151090842, 151113379, 154272294, 154280854, 155027144, 159553107, 159678350, 162070174, 174348313} {148262015, 160378337} {162087800, 162512513} {156264539} ]
CROZIER, PA [ {97935923, 106824507, 107142419, 118575097, 125148403, 125497220, 133255997, 136417715, 148998729, 150705276, 152228764, 174242724} ]
DONG, JY [ {124461169, 142177393, 142319598, 148005011, 149553937, 151654546, 152109122, 154656827, 155444739, 155618321, 156907708, 157259027, 158953133, 160762528} ]
FAJULA, F [ {76001665, 102559040, 106949828, 107599693, 116789115, 120873591, 125395751, 129178993, 129836454, 143013899, 143717981, 143949238, 144263903, 145958196, 148827715, 150705316} ]
FEHRMANN, R [ {86128797, 92257268, 93019065, 98278161, 99291924, 100894681, 103474403, 110485634, 113092816, 119547836, 122498078, 123131389, 123583912, 124783620, 125640174, 130155816, 131905440, 135065353, 153605276, 155094053, 158901377, 173243756, 173282052} ]
FERINGA, BL [ {65564688, 73134070, 86763886, 86916706, 89135787, 91024128, 99724454, 109769848, 124390492, 126735402, 126853527, 128828848, 132355940, 146812067, 156193041, 156863104, 157335077, 157395136, 161753312, 173254563, 174101321} ]
FIERRO, JLG [ {72181308, 74984478, 75729612, 79984445, 80288683, 80801195, 81621646, 81972598, 82512656, 82903052, 83791739, 83791745, 83834183, 83867620, 84785050, 85661578, 87674578, 90208313, 91246865, 91340782, 93170673, 95412767, 97293382, 97936005, 98815309, 98960630, 99018958, 99271703, 100055841, 100159530, 101391834, 102593807, 103512828, 103990395, 104746639, 105210584, 106160474, 106646307, 107223907, 107644593, 107830224, 108658241, 109207281, 109692323, 109983488, 112892205, 113489671, 113859743, 115462161, 116509392, 116701990, 116789010, 118427320, 118704079, 118749474, 122010845, 122411406, 124237062, 124307032, 124815221, 125169797, 125242071, 125322219, 126655945, 126742374, 126742376, 127009223, 127516530, 127734034, 128924771, 128924821, 129836096, 129842657, 130893457, 131388089, 131544269, 131958940, 132566963, 133836323, 134319541, 134477021, 135065445, 135602816, 135757808, 136962265, 144210675, 144333685, 144864583, 145663873, 145712977, 146157492, 147049270, 147311727, 147311943, 147457414, 148193108, 148211903, 148328350, 150121888, 150521356, 150760602, 150929103, 151446094, 151834847, 151834895, 152977485, 152977510, 152977517, 153086873, 153664391, 154232051, 154447977, 155094080, 155242678, 155276769, 156010533, 156011418, 157738811, 158317463, 159391223, 159637432, 159667243, 160752403, 162280794, 162575274, 171666335, 171928926, 171952789, 172164187, 173643781, 173699973, 174331865} ]
FINKE, RG [ {77151508, 77151525, 82959527, 85357290, 89154945, 94518412, 96342205, 98890369, 102680095, 103534321, 105763631, 107133220, 112058452, 112499852, 118807582, 124026291, 124026327, 124828999, 127895075, 127895089, 127895109, 128436043, 129578245, 130941704, 132768787, 143488939, 143709816, 144061338, 144945970, 146540191, 147014153, 147669428, 150761571, 159280007, 159575003} ]
FROST, RL [ {110337305, 111987434, 122782881, 145418990, 158910917} {161104768, 161453890, 161845352, 173875627} ]
FUESS, H [ {118400140, 122026285, 125711504, 126937199, 129409046, 130238652, 131777674, 134883881, 135442054, 135868777, 136491946, 146793208, 146986980, 147439292, 147439333, 148926123, 151686119, 153169693, 154685047, 155195947, 156825891, 160261904, 160724527} ]
GARIN, F [ {83204465, 85650195, 91071511, 98259678, 98259856, 99225283, 112675880, 118047898, 118047948, 119955553, 120514364, 122058502, 125535024, 125748280, 128757084, 147058921, 157438590} ]
GATES, BC [ {80109161, 96266200, 97936044, 107952991, 119146293, 121732994, 123956110, 125966226, 131327143, 131544264, 135563517, 135951837, 137157615, 145330593, 145548904, 146924374, 148135524, 151162868, 152116230, 156840007, 157332585, 158167723, 173431227} ]
GRUNWALDT, JD [ {107560525, 109112805, 111945354, 116728420, 118946838, 119130727, 120260840, 120457151, 124782640, 124862043, 125408286, 125521112, 128339168, 128371036, 128779055, 129836321, 130966763, 131282567, 132069432, 133339886, 133986729, 135065402, 135314466, 135523178, 142206587, 142427491, 142578530, 142653200, 144425896, 144881626, 146157404, 146168073, 146613154, 147509320, 147509426, 147869301, 147936439, 148193142, 149799626, 149799628, 150123579, 150311855, 150351425, 150360892, 152273285, 152583686, 153399424, 153839272, 154232167, 156494281, 156711418, 156840062, 157738710, 157738720, 157738747, 158221283, 159007967, 159394523, 159789899, 159789900, 160276302, 160395135, 162282277, 171697554, 173252539, 173299724} ]
HARADA, T [ {76914565} {83499303, 148647305} {97315022, 114464434, 119340099, 120051112, 125602176, 127855228, 133348428, 134734372, 143658749, 146802676, 149027927, 153617962, 153617964, 153618035} {130991791} {153087011, 163105396, 172796035} {151843579} ]
HAYASHI, T [ {76729458, 78921612, 78967892, 79728457, 82010361, 82938218, 85553654, 88231165, 90925791, 107540533, 115174901, 130770550, 136415641, 173210556} {130381689, 134116012, 136879340, 143826579, 145880685, 150788562} {145256440, 158559183} ]
HE, HY [ {91244930, 109548497, 116545446, 118232418, 127264176, 129274542, 130902120, 132769128, 132867647, 132885160, 133601978, 134777511, 135995957, 137044384, 142391709, 142427525, 145986452, 148462241, 149522584, 152021017, 154723563, 155110733, 156795385, 158149792, 159037282, 162027235, 163018649, 163240257, 171940005, 172582416, 172808328, 173143924, 173643784, 174002590, 174006416} ]
HILL, CL [ {77587195, 83606428, 84740257, 85643231, 93309040, 95776524, 98372784, 116339581, 118856540, 122641119, 128761629, 131739862, 135246833, 135941955, 149311191, 150239165, 151127311, 151890580, 159585033, 159642797} ]
HU, YL [ {115630020, 121177134, 122803155, 122966317, 123089217, 123089218, 125750968, 127350747, 131135863, 133287956, 136671522, 136994091, 142177393, 142238694, 142739881, 142961401, 145283760, 148825742, 150036159, 152868633, 156494418, 162137049} ]
IIJIMA, S [ {77538635, 82935439, 100145484, 108243450, 109173643, 111216445, 111530845, 112326454, 112370025, 112446791, 114913814, 115646733, 116315009, 122101255, 124086079, 124610230, 127317184, 127578319, 129629308, 131616776, 131886914, 136043939, 137094411, 143078922, 144504207, 145633437, 149381588, 149531348, 149949671, 150722063, 154402147, 159479868, 162623615, 171509073, 171924022} ]
ITO, Y [ {76729458, 79061405, 86763875, 90741192, 92788061, 98875649, 114881093, 117731317, 126524441, 129948818, 135205328, 143780938, 144041848, 145682284, 146684306, 149786031} ]
IVANOVA, II [ {85988236, 89198773, 91959596, 92992608, 94343967, 94569763, 96621680, 98772178, 99513490, 106949828, 109548497, 120825006, 122248340, 125301611, 128093924, 128848896, 132013519, 133709472, 143949238, 143949240, 148827715, 149261951, 155766872, 158576710, 160973733, 161983019} ]
KALIAGUINE, S [ {75639189, 80639631, 80639635, 84459234, 91752624, 103615155, 104930015, 130677402, 132419508, 143717954, 144864586, 154374112, 157304990, 159209292, 161937688, 162510157, 171518586, 174564142} ]
KEMNITZ, E [ {81771755, 93044729, 93778061, 100579104, 103990383, 108311231, 113213096, 126717060, 129310421, 129355640, 131384974, 135669122, 135949315, 141972593, 142831628, 143431096, 143917062, 147507100, 147824228, 150643815, 154734017, 173071044, 174507949} ]
KIM, JM [ {116607237, 155232280} {112791055, 115057681, 122743322, 126130471, 126268736, 129549483, 129869031, 130055127, 130154188, 130198968, 141985421, 144785312, 146650798, 147800804, 155741137, 162249671} {98131504, 127517682, 128720097, 144083491, 152965113, 155504795, 161489437} ]
KIWIMINSKER, L [ {110787265, 110843106, 112873836, 114337413, 115775730, 121952543, 123224526, 131685267, 135153305, 145881098, 147793612, 150407369, 150407373, 150460994, 153356667, 154750764, 155232333, 155321344, 156192208, 158440126, 158464834, 158760634, 161842963, 172584511, 172838642, 173023452} ]
KNOPGERICKE, A [ {104902325, 106430726, 109931682, 114588172, 115075521, 115346574, 115995710, 120028561, 120896431, 121302623, 121302625, 121516667, 124815213, 128615197, 129579853, 130389981, 130512524, 130596179, 131685290, 132227507, 133199130, 135011407, 135523198, 136493215, 136776036, 137263563, 137470384, 142881326, 143067570, 144110468, 145924547, 148252505, 148252509, 148947808, 149841937, 152116209, 152332872, 154306163, 155567200, 156095228, 156825881, 156825917, 157022909, 157783603, 158630816, 159955673, 161592968, 162347684, 172451158} ]
KOBAYASHI, T [ {105118589, 107290442, 107830177, 113489683, 114267796, 120918720, 121891995, 125091127, 127012394, 127325146, 128434436, 128822642, 129046909, 129314411, 129842613, 130872667, 132186421, 133078171, 133078228, 142706283, 144986518, 150123434, 151650980, 159742838} {134874792} {152844211} {158164973} {161683842} ]
KOBAYASHI, Y [ {97156305} {121551194} {126346978, 127317103, 130369005, 131918378, 133518813, 135868515, 135868524, 136520912, 144137921, 144826104, 148113925, 153732412, 154000497, 154214391, 154321060, 155141896, 156254673, 157247296, 158839417, 161265561} {125322446} {129870092} {134078960} {147229250, 151152747, 156678009} {146924481} {152393657} {151651015} {156859207} ]
KOHLER, K [ {93945961, 110925742, 119605789, 119947641, 123374491, 125295908, 125637111, 129238023, 133230169, 133812009, 134068833, 136403963, 145939991, 146402528, 147875688, 151843610, 154822212} {154075492} ]
KONDO, JN [ {115644899, 127154955, 127678309, 128474753, 131757229, 133655225, 134923336, 145753964, 155567195, 156298702, 163111022, 173967586, 174097536} ]
KONINGSBERGER, DC [ {78090388, 84451333, 85586578, 86725021, 98962836, 103279713, 108075035, 110258574, 114588199, 114687028, 119201909, 123224529, 126655869, 127739110, 129836359, 129836648, 130255998, 131685290, 132227507, 135563637, 137524638, 144504557, 146986980, 147793553, 150725431, 151364958, 152733691, 152733693, 154374132, 155244403} ]
LEE, DH [ {77073312, 81801947, 92469560, 100570674, 146625760} {150845690, 158283209, 158417504} {152713301, 155420172, 161526707} {171924026} {159769030} ]
LEE, KH [ {79461411, 80302553, 110624308, 115383157, 118021598, 131326886, 136505909, 136505916, 142346207} {160289291} {85688369} {101674539, 103837296, 107736499} {129676247} {119287105, 121327492, 124307030, 126904266, 130879282, 132651674, 134079837, 135629392, 136047716, 137039965, 142731093, 171574702, 174546071} {127949135} {131690110, 150327538} {131108296} {172325090} {148337379} {156316686} ]
LI, YY [ {122136214, 127739128, 127796272, 131715908, 136268504, 142966096, 150876261, 157407845, 158916424, 159442058, 160419562} {136528747, 137101208, 143402322, 152583660} ]
LU, TH [ {106709356, 130101103, 130618464, 132578551, 134744324, 135341015, 136909914, 137059794, 143345967, 143924534, 144574492, 145428445, 145608399, 146241195, 146327520, 148319950, 148343559, 149314254, 149639598, 149812339, 151715237, 152228951, 152824989, 153173361, 154041431, 154347355, 155778888, 156312879, 156378139, 157891822, 173013334, 173364227} ]
MAIRE, G [ {77133969, 83204465, 83408728, 85650195, 91071511, 91873730, 95831110, 98259856, 98259865, 110717500, 112675880, 113521699, 118047898, 118047948, 119955553, 126415734} ]
MARTIN, A [ {87981880, 98423822, 100174382, 100485412, 103453560, 103512940, 104911830, 106384765, 110210319, 110532744, 110786790, 114489326, 114880912, 116701853, 116734202, 116746693, 117679955, 118436841, 120208221, 121952660, 122468674, 123681761, 124782777, 125504573, 127302016, 128924795, 133887959, 134924800, 137194014, 142736224, 144288012, 146906491, 151313039, 153617966, 154374137, 160658247, 163173706, 173003330} {123743448, 150746696, 173243703} {132153023} ]
MATSUMOTO, T [ {112538885, 118501563, 134139015, 134372893, 136094929, 142032023, 143385761, 148801375, 152847357} {123498240} {145575968} {146054053} {155463461, 160674760, 160674765} ]
METCALFE, IS [ {88489777, 90427176, 90604757, 91961620, 93946058, 95008878, 96236396, 99134693, 99660537, 101474319, 104582167, 105303697, 110843219, 112037909, 112203398, 112656785, 117995538, 133169313, 144288009, 157161944, 158713749, 173121543} ]
MEYYAPPAN, M [ {118385653, 121691236, 122520205, 124307047, 124442987, 125091087, 125418740, 125739400, 126944157, 127198021, 127198024, 127777537, 128122942, 128994692, 129956311, 130161678, 130938288, 132186493, 142043996, 145081054, 149207027, 150832026, 153614947, 160768314} ]
MUHLER, M [ {80414891, 80414937, 83888961, 85345240, 86253878, 86765087, 86765124, 89311188, 91424015, 92405689, 94127680, 95412786, 95855125, 97315056, 98991404, 99788452, 101391810, 103079428, 103443314, 103443409, 106337052, 110576323, 112361861, 113174154, 114489385, 117679960, 119078682, 119149041, 119698508, 123224558, 123522115, 125242008, 125685185, 126223934, 128339129, 129836321, 130079752, 130325732, 130616307, 131069444, 131685412, 131829157, 131886305, 132767603, 133836306, 134552381, 134839722, 135575137, 136493357, 137002740, 137062980, 142308092, 142389439, 143431230, 144098130, 144776428, 145330604, 146525708, 148998816, 149456650, 149456659, 150161796, 150196391, 150608804, 151446017, 151916732, 152006086, 153926520, 153926522, 155808690, 157024376, 157035516, 157407906, 158115994, 158519557, 158699113, 158809817, 159110297, 159231803, 159627356, 160590381, 162554160, 171811009, 171862578} ]
OKUHARA, T [ {76232341, 77642809, 79234839, 79728528, 80998828, 82539026, 84323512, 84802710, 85650552, 94043981, 97675192, 98655533, 99225251, 103520988, 106384776, 116426479, 123187798, 158698924, 171807973} ]
PAUL, S [ {101626129, 127487142, 159122510, 160295058} {129481041, 132094865, 134785471, 137306620, 150024676, 155616006, 155735113, 158637622, 172727794, 174133429, 174537500} ]
RAO, CNR [ {74693538, 75747994, 76547890, 77203710, 77696018, 80322944, 80918051, 80996400, 82282195, 84521809, 93156002, 94471776, 99654165, 102592318, 102613007, 104362089, 105220180, 111772485, 115173876, 121561602, 126217799, 129404571, 132041478, 136879343, 146316435, 153256298, 159997836} ]
RAO, KSR [ {73083867, 76232335, 76714454, 80152960, 84647277, 85873977, 89996130, 90586454, 96755226, 104939258, 105303751, 107915687, 116824758, 131506953, 137360780, 137360789, 154843434, 156064146, 156673397} ]
RESASCO, DE [ {113677106, 119199461, 122345559, 124307027, 125180697, 126045431, 129221204, 130161682, 131079184, 131221132, 132322582, 133230189, 135189223, 142188555, 145608415, 145608464, 146079019, 146701050, 148730533, 150006363, 150552751, 152979981, 155162751, 159124220, 162282320} ]
ROTHENBERG, G [ {107783029, 115118188, 116740688, 119592566, 121282920, 125346915, 126794029, 130616267, 130697772, 130902639, 132265006, 133089481, 134236268, 134839373, 142513905, 143028111, 144414252, 145514376, 147842562, 147926775, 148447244, 148885349, 149382251, 150161730, 151816011, 156675836, 157573485, 159542049, 162160225, 162433897, 163037190, 174082330} ]
RUSSELL, AE [ {101492538, 109200387, 120261974, 122767211, 132810676, 136910676, 142206641, 146553630, 156267441} ]
SATSUMA, A [ {69417775, 75082798, 85586487, 104623853, 108135344, 108381796, 110727649, 113092818, 113933344, 114043423, 114043553, 114549367, 117019846, 118680712, 118680715, 118796637, 122310035, 128894490, 129391673, 130872655, 137362523, 149522580, 149841953, 150670328, 155231758, 155231881, 155232176, 155914664, 157208521, 157738619, 158166389, 159628348, 161164472, 162091138} ]
SCHMAL, M [ {85586578, 93346593, 99788437, 111484373, 113665937, 115108514, 127487283, 127853892, 128924854, 132977127, 134906672, 141970136, 144316737, 144563121, 149908025, 152977525, 156298727, 162280813, 172799492} ]
SESHAN, K [ {75855690, 80275216, 80578203, 83254526, 83409926, 83409933, 83409941, 91582384, 93946075, 94232619, 96036985, 96342118, 102949719, 113676073, 114588222, 115591235, 120896393, 123813332, 125748347, 126929707, 129238017, 130155811, 130647508, 130647510, 131170204, 131706791, 144316654, 151689755, 152914263, 153664431, 156089009, 158464813, 158464821, 161492296, 161865677, 162269132, 172169565, 172169577, 172189055} ]
SHELDON, RA [ {77100370, 90208485, 92852084, 97223275, 97676761, 99323895, 100475770, 101040900, 101244554, 106599502, 107201526, 107644581, 108075005, 108583774, 109692301, 112675739, 113500229, 113769324, 114235115, 115089837, 115835997, 118309626, 118472363, 119341275, 119690707, 121551246, 122068683, 125213985, 135611854, 136630757, 137101027, 137215438, 141985151, 144848989} ]
SHI, JL [ {130410131, 134734448, 134796322, 135336454, 136184313, 144663205, 144730277, 147439354, 160578557, 160675020, 161731800, 161975430, 171985285, 173282072} {121295888} ]
SHI, Y [ {102940793, 107778564, 111495667, 112765022, 117685931, 117998774, 118375126, 119048596, 120283917, 120299300, 124452158, 128300088, 129930836, 134334925, 136890132, 145001817} {121898248} {160651409} {160309079} ]
SHIMIZU, K [ {79240573} {112876266} {112579335, 118167630} {108135344, 110727649, 114043553, 114549367, 117019846, 118680712, 118680715, 122310035, 124684796, 128894490, 129351508, 129391673, 130872620, 135220259, 136297049, 137044411, 137362523, 149522580, 149841953, 150670328, 155231758, 155231881, 155232176, 155914664, 157738619} {157359821, 157779435, 171953088} ]
SMOTKIN, ES [ {94767320, 100765306, 101156659, 108036003, 114727808, 116171300, 124039103, 124247611, 124480923, 124556733, 124600574, 125758382, 131070892, 133078182, 143389377, 146286061, 150360902, 161249928, 174404473} ]
SOLYMOSI, F [ {63057410, 63057459, 63057522, 85586378, 85586514, 85586578, 112369119, 113723413, 123197047, 144562947, 145063514, 155316643, 156750972, 157783591, 158164988, 160018325} ]
TAN, KL [ {82879442, 87969771, 99647074, 99871775, 101316214, 103718127, 104489386, 105419021, 105428583, 109600096, 111710447, 112922067, 113038625, 115614910, 119200862, 120219023, 121601541, 122995739, 123452749, 124782810, 126198920, 126489566} ]
TANG, CC [ {119539311, 120825117, 124610262, 124920627, 125128431, 125996665, 126275673, 126810895, 154183346} {135806929, 148792781, 158534799} ]
VAJTAI, R [ {116928535, 123041094, 124096017, 127126932, 129146479, 130369005, 133331278, 135073409, 136879345, 143015233, 154402164, 154572765, 155316357, 156199613, 156959397, 158992896, 160602010, 162191153} ]
VAYENAS, CG [ {69319993, 69687655, 74820750, 75634480, 76663879, 81035289, 81252893, 81774581, 81774589, 83751410, 83938901, 85062182, 85661459, 86364677, 88530363, 91500443, 93827457, 96093768, 96342122, 96342126, 97235848, 97315163, 97737939, 97920483, 98970842, 99563801, 100144291, 101156892, 102593877, 103512540, 103615269, 104238760, 104890717, 109009437, 110485708, 111209238, 117762036, 117931265, 122248304, 129416740, 129710198, 129836584, 131811140, 135849032, 152965079, 163237845, 163237848, 173939025} ]
WANG, GJ [ {101975271, 103789237, 106810487, 123708279, 124884238, 127517809, 127595229, 128330206, 130226764, 132355025, 133986872, 135108699, 136456432, 136774240, 151584941} {155692731} {162652899, 171545730} ]
WAUGH, KC [ {63057494, 63268773, 64905629, 67725788, 75907998, 75908012, 76602830, 77074553, 79275903, 79733427, 80377927, 80414914, 80486155, 81767397, 82999045, 85586578, 85648542, 85991744, 90133228, 93346598, 93385690, 96993945, 100434721, 101802959, 110576327, 117679918, 126717125, 128784532, 142653224, 146462515, 151516053} ]
WECKHUYSEN, BM [ {90595657, 96631180, 96818062, 97191040, 99018897, 100058243, 100058254, 101724542, 102865588, 103021902, 103443379, 105254069, 105368313, 106270772, 108393216, 109261583, 109455628, 110297770, 111049491, 113798492, 115136930, 116171307, 116762427, 116874308, 117027578, 119731801, 120662835, 121892043, 122345610, 126742437, 128924683, 130052287, 130121289, 131685220, 131685290, 132221032, 132227507, 134172164, 135563637, 136683030, 136776036, 137097810, 137175980, 137267855, 142206759, 143288752, 143288851, 143552148, 144504557, 144777782, 144824409, 146059062, 147793553, 149077139, 149261904, 149319172, 150123560, 150214842, 150273111, 150725431, 151364958, 151887283, 152129154, 152352225, 152733691, 152733693, 152771335, 154374132, 154776361, 155244403, 156011360, 156795374, 157007711, 158699040, 159447989, 159456803, 161167927, 162142271, 162575263, 163234566, 171516152, 171928146, 173181708, 174016883, 174391212} ]
XU, QH [ {110941140, 115824162, 136454818, 147315823, 150121964, 153399181, 155925043, 156598988, 156888921, 157116850, 157526658, 158164939, 174280496} ]
YAMASHITA, H [ {87342228, 91607321, 93338827, 94232527, 96318534, 97315335, 97660198, 99510515, 99745444, 99957719, 100089077, 101457024, 101741024, 102885714, 103341104, 103837311, 105303559, 105303724, 105303727, 105303799, 106026879, 106160433, 106480296, 106864756, 107333995, 107736539, 107830211, 111939248, 112502742, 113559149, 114373525, 115114122, 115346596, 115945564, 117581775, 117762279, 118946858, 118946860, 118946864, 121504069, 121504087, 122186079, 124862082, 130657347, 133052677, 133350649, 135159333, 137003119, 150183942, 152922820, 154241149, 155316802, 156118021, 157573022, 157738657, 160058255, 160729117, 174002538} ]
ZAERA, F [ {82138869, 103512672, 112823173, 114727969, 124453601, 126465880, 129225834, 131033024, 131117942, 131544270, 131552887, 132412253, 132412256, 134848467, 135075622, 136776044, 142444168, 150566364, 151048308, 151597445, 153339436, 154320089, 157779343, 159804126, 163133552, 172164176, 172708665, 172838442, 173894336, 174130588} ]
ZAKI, MI [ {76001545, 82231009, 89034829, 90272268, 94778311, 101453168, 101942634, 105072755, 107714134, 113427287, 114955551, 118573645, 120478924, 121200837, 123129759, 124761491, 127564147, 128037363, 128970714, 132833232, 134924794, 135105723, 136216988, 143067523, 152576574} ]


==> anc/groundtruth-R7.txt <==
BARE, SR [ {61470847, 61610033, 63077502, 81804356, 98816881, 102953320, 105095587, 106160474, 106502766, 108393216, 109207281, 110822325, 124247611, 125607609, 127190608, 143949408, 146289619, 148988966, 149418389, 157738706} ]
CHEN, J [ {108533389, 109245027} {111362920, 159997875, 163259266} {157162936} {142337776, 142697679} {108923415} {122557491} {127317121, 128218859, 132278105, 135429379, 147445981} {134241762, 152638194, 156013972, 161937407} {142258981} {156426830, 158259027, 161882390} {174127347} {147948755} {125547522, 127397727} {132578551, 135341015, 152287931} {158238196} {160819775, 162177611} {173968891} {160733444} ]
DATYE, AK [ {66400807, 74314049, 77680218, 80767872, 84802681, 85586514, 94979390, 102029851, 102687567, 107142419, 110454732, 111551312, 116094654, 122248293, 130923850, 134924684, 143431153, 147749773, 148212074, 149648166, 151813670, 157725629, 159711959} ]
FAN, SS [ {104760487, 113219909, 116607234, 119539311, 119773526, 120825117, 121561619, 124610262, 126607377, 126810895, 135639948, 142487529, 146922352, 155328761, 155468618, 155677991, 159122252, 160768420, 161130199, 161937601, 162157603} {163127131} ]
GEDANKEN, A [ {103534376, 116426468, 124450374, 132138943, 136404009, 144668447, 148730487, 149215109, 149545005, 151239794, 156746921, 157270843, 161602906, 173643667, 174056150} ]
GOODWIN, JG [ {68984235, 76266039, 79033919, 85586578, 89718829, 90590353, 91236921, 91684893, 93346531, 99291915, 99831800, 102241257, 102593978, 102593981, 103047854, 105459626, 117922227, 125242110, 128371005, 147296970, 147936612, 152500748, 152914252, 155569486, 155793827, 158665014, 162336361} ]
HU, CW [ {84802710, 96561146, 99931206, 103109487, 132769139, 136949524} {114079588, 148929949, 150228748, 150929092} {114043382} ]
KUNG, HH [ {62841293, 64905734, 72030271, 73463159, 74982342, 76139391, 78843643, 79033916, 82650470, 85586389, 85586514, 102258890, 117679906, 130325685, 134743949, 135951837, 137121924, 144438983, 150123588, 151313010} ]
LEE, AF [ {91106339, 100058244, 109751591, 111681896, 117813533, 129355652, 130479256, 133541715, 136146823, 137440444, 143814014, 145025518, 149077222, 153545871, 156795372, 159354999, 159636862, 171811366, 171913118, 174280776} ]
LEE, JS [ {79461411, 80302553, 81774603, 84185024, 84323521, 85158334, 85688369, 92728094, 110210328, 110624308, 114043480, 115383157, 116351541, 118021598, 124862061, 129404636, 131032711, 131326886, 136505909, 136505916, 142346207, 143402339, 146790954, 147458465, 148904964, 150935582, 157715356, 158856964, 161489456, 172994007} {107824714} {120825937, 122743322} {130625719, 148308770, 152013011} {136454796, 143344820, 160853183} {145294091} {145289844, 152475685} {137482883} {158819815, 158999468} {171811013} {162385888} {162333148} ]
LEE, JY [ {76461825, 143944680, 144100202, 144256771, 145025951} {98892317, 100471861} {99800059, 126139066, 132319154, 132668602, 132716983, 132750866, 135078646, 136255299, 136312274, 137263586, 142445058, 143201414, 145562101, 145880726, 148040111, 148263057, 148629228, 150722010, 150990325, 151098716, 151836608, 152588996, 153495225, 154514651, 155481567, 156312870, 159916076, 160401549} {116607237, 128667306, 128667311, 144156371, 145339804, 148221979} {127130384} {129283843} {147800794} {143927430} {149381580} {155173388} ]
LI, WZ [ {98678925, 110978622, 111997696, 115945536, 116868661, 118336538, 120414482, 123181253, 124480426, 127263523, 133709477, 136528752, 142849321, 146802667, 148393676, 150044641, 150165202, 150784689, 152082851, 153617976, 155973957, 159124500, 171621882, 173143938, 173221732, 173252589, 174280751} {127740244} {110724552, 118806858, 121013605, 121362722, 127857604, 153401535, 158462766, 159867389, 160018191, 160561371} {115181246, 118335620} {124410379, 130268234, 133087428, 135980065, 137326477, 137410102, 145446110, 146618690, 146734040, 151270057, 151562436, 153192186, 157953824, 172905216} {153108126, 153172319, 172189109} {160701817} ]
LI, YW [ {102884749, 117518856, 119091489, 121024994, 122009461, 123485727, 125408201, 127437203, 129676595, 131327656, 131550945, 145937007, 146850950, 148566581, 148717204, 150044703, 152158200, 154843441, 157783559, 159163805, 171722340} {119298500} {133230257, 151887389, 155195962, 155231476, 159862994, 162269109} ]
LIU, J [ {161000779} {127460113} {132069293, 132625480} {171610685} {144882315} {146618750, 152124282, 153681887, 174002531} {160276115} {136354925, 152705924, 152977497, 160018458, 161937641, 162665871} {115173870, 119201649, 124086062, 126155112, 127302172, 129479922, 131596633, 132322530, 134045633, 134638152, 134682147, 136268525, 143288715, 143983537, 143983546, 149635647, 150251994, 150460963, 150552787, 153256979, 155232633, 155914531, 157247351, 161958466, 172477395, 173717125, 173955052} {78684239, 148998729, 150705276} {114921884, 132238436, 173699725} {162742036, 172868731} {126276110} {171809372, 174006434} {144501222, 153024986} {150726598} {155474805} {150360853} ]
MILLET, JMM [ {76232392, 77318916, 78968581, 90208604, 91246837, 91246841, 92529565, 94356796, 96631172, 97315369, 99018931, 103394523, 108381754, 109009481, 116303627, 116303630, 118108410, 120146595, 120642247, 120896375, 123708272, 123813345, 124782789, 130084737, 130655358, 131685236, 134119374, 142349497, 143386025, 145063580, 145713474, 151445957, 155321370, 158965969, 159122499, 160276177, 172451259, 173938956, 173938961} ]
NIEMANTSVERDRIET, JW [ {75396435, 79311298, 80556445, 98131508, 99271671, 100298831, 109917460, 112687077, 121383741, 129881494, 133230244, 134848466, 135200263, 135941916, 137263563, 143067521, 147579884, 149841917, 150123568, 153052403, 154685993, 156673598, 159037243} ]
ONO, T [ {76899310, 103837311, 105253978, 114043374, 116735099, 120896437} {97518384} {123866814, 128194808, 133920542, 173077773} {130129566, 142354579} {157305002} ]
SHEN, PK [ {89035033, 89230257} {131967829, 143386319, 147964397, 149429721, 153839485, 154732914, 154846376, 155481567, 156267322, 157079600, 157543384, 158856919, 160729166, 162157636, 162446445, 162743924, 172432484, 173260470, 173656745, 173676973, 174511180} ]
SHINOHARA, H [ {116361519, 128759550, 130065867, 130545533, 133259161, 142108998, 144137916, 149412097, 150722063, 150917330, 153580087, 153580089, 155913735, 156378223, 159968239, 160395572, 162919835, 163324401, 174404205} ]
WANG, H [ {157783595} {146909194, 174280880} {109489417} {154399565, 157810037} {125691272, 133130279} {173952004} {159124142} {159628336} {115008895} {172153266, 173979914} {135619250} {148440034, 153681887, 163240284} {160791092} {174404415} {131135863, 156494418} {162835616, 172771100} {121385315, 122101271} {128753703, 132823383} {144301315} {148956907} {151773921} {121753289} {123513352} {132129142} {121746016, 131949898, 136821978} {150251994} {132117776, 132767576, 160745869, 162269069} {157407313} {120347489, 142031882, 151854832, 152119474} {155474803} ]
WANG, HT [ {147669434, 155515844} {119368646} {145235897} {142085140} {149858796, 159410143} {156256834, 159285642} {156816066} {161682214} ]
XU, Z [ {119955451, 128092189} {148791761} {127059748, 147457303, 155053648} {160114519, 160995645} {76163712, 76163714} {144439003} {85661497} {152479269} ]
YANG, H [ {91090451} {106709356, 107131456, 130618464, 133241261, 137059794, 143069695, 143926978, 154129835, 155899638, 160585218} {174014972} {99381303} {110539736, 113916901} {148436485, 153916551, 157451533, 171851737, 174246048} {96394122} {157022851} {131284440, 145094080} {137170942} {160763771} {159785574} {117593385} {115181246} {161355730} ]
YANG, J [ {171545752, 173610158, 173979894} {81294542, 81972581} {150460986, 154514616, 156416087} {148890803} {106255139, 111945304} {127437203, 148566581} {148263057, 151098716, 153495225} {156898095, 162267741} {142177379} {135749064} {174260833} {147459116, 152124282} {147064164} {172309874} {122627247} {94048963} ]
ZHANG, J [ {172463425, 172838554} {171851652} {132934721, 145162641, 158363112} {156267385} {150784689, 155975094, 156256871, 158699118, 173205700, 173224992} {108551763} {151619251, 151974437, 157357493} {97421798, 104969856, 114082279} {124037969, 124868343, 126904403, 126980583, 131805138, 133613405, 134079007, 136043892, 143924421, 144385146, 144504339, 154093121, 155512912} {150228748, 150929092} {161130227} {145562288} {157329908, 160276349, 162336437} {162736716} {163234565} {151648411} {154679133} {121738988, 122395884, 147509326, 161273110} {174560489} {156302609} {146372682} {121900762, 145446885} {129151151} {143330890} {107692365} {150239053} {144042899, 153407865, 153882466, 159711940} {147659083} ]
ZHANG, L [ {86364653} {108394812} {110577189} {134849279} {149311191} {128096223} {149950351, 155111934} {160853115} {145880744} {145490906, 145837083, 156039174, 156960905} {145237383} {146618750, 147459116, 154459860, 158147412, 163240243, 174002531} {146993321} {174306847} {123947763} {172668193} {129429101} {154334196} {131182405, 134731804, 162948270} {147406234} {152124298, 159364474} {154718255} {157022797} {145608415, 150006363, 152979981} {151884654, 152588433, 160194119} {172070016, 172686709} {148263100} {83432442} {156292561} {157494219} {155468618, 162157603} {159364471} {157738662} {159299895, 160518866} {161070707, 171666864} {160307237} {173580150} ]
ZHANG, Y [ {171851652} {171811420} {100174382, 100485412, 103453560} {108075044} {142831640} {107910568, 112194516} {153067737} {152124298} {157738662, 159431537} {145094076, 151190531} {143078919} {153356711} {108243450, 112446791, 114913814} {155937118, 158820632, 160087906} {112823084} {172309874} {131507998} {143828347, 148559689, 151619086, 153459607, 153732636, 156199624} {143611309} {163098591} {150044635, 174507954} {110724552} {174511146} {150773075} {114659443} {126138990} {146264721, 148002402, 150359762, 159457409} {153301126} {163130578} {155316087} {130618402, 132072324, 147285694, 149813170, 150722354, 151562482, 153914701, 154435801, 155925083} {152695683} {174548404} {134734390} {137044360, 143023550, 143769779, 145034310, 145434721, 147936570, 148462242, 149276940, 158167504, 158654382, 160701817, 160853079, 161489449, 162175625, 172283343} {171488647} {155257628} {135619250} {132767415, 134007448} {152870328} {158901375} {160768401} {160613604} {160602078} ]
ZHANG, YH [ {96561146} {131120919, 149858748} {136739151} {137325963, 141985202, 148252546, 149648028, 154723569, 171809372} {137524638, 150788432, 153390024} {148647353} {153826839, 158654289, 159628345, 171876395} {161689778, 173182776} ]


==> anc/name-redundancies.csv <==
'ABBENHUIS HCL';4
'ACOSTA D';4
'AIKA K';4
'AJAYAN PM';3
'AKPORIAYE DE';2
'ALBONETTI S';3
'ALEXEEV OS';6
'ALFREDSSON M';3
'AMADELLI R';2
'AMARA H';4
'ANDO Y';18
'ARAKI H';10
'ASENCIO I';1
'AU CT';8
'BARE SR';4
'BARICH DH';1
'BARTOK M';4
'BASS JD';4
'BASSET JM';4
'BAUDOUIN A';2
'BELGACEM J';3
'BELL AT';32
'BELOMESTNYKH IP';2
'BERNIER P';4
'BERTAZZOLI R';1
'BETHELL D';2
'BIELLA S';2
'BILBAO J';2
'BIRD DPC';2
'BLASE X';2
'BLASER HU';2
'BLAU WJ';6
'BLIGAARD T';1
'BONARD JM';3
'BONNEMANN H';2
'BORDIGA S';2
'BOUCHARD LS';6
'BROWN DM';108
'BRUCKMAN K';2
'BRULL R';1
'BUCHNER B';7
'BUDARIN V';1
'BUNYAKIAT K';1
'BURKE AL';22
'BUYANOV RA';1
'CACERES C';5
'CAI C';124
'CAI QR';124
'CALVINO JJ';2
'CAO ZX';169
'CARPENTIER JF';4
'CATLOW CRA';4
'CAVANI F';2
'CETINKAYA B';5
'CHAKRABORTY D';19
'CHANDLER BD';9
'CHANG SM';222
'CHARY KVR';3
'CHAURE GS';3
'CHEN CC';622
'CHEN CF';622
'CHEN CY';622
'CHEN G';622
'CHEN H';622
'CHEN HW';622
'CHEN J';622
'CHEN JH';622
'CHEN L';622
'CHEN XY';622
'CHEN Y';622
'CHEN YH';622
'CHEN YQ';622
'CHENG JH';217
'CHMIELEWSKI M';3
'CHO YH';114
'CHOI CH';181
'CHOUNG SJ';1
'CHRISTENSEN CH';29
'COJOCARU CS';3
'COLLINS TJ';30
'CONG PJ';17
'COONEY RP';3
'COPERET C';2
'COQ B';2
'CORMA A';3
'COSKUN N';2
'CROZIER PA';3
'CUI D';107
'CUI YC';107
'DAGADE SP';1
'DALLALANA IG';1
'DANIELL W';3
'DANILOV VP';9
'DARENSBOURG DJ';5
'DAS B';53
'DASILVA MJ';49
'DATE M';2
'DATYE AK';3
'DEARAUJO MP';3
'DEMORAES IR';4
'DENG S';108
'DING YH';144
'DIXNEUF PH';3
'DJOUADI MA';3
'DODELET JP';2
'DONG JY';136
'DONG YQ';136
'DOORYHEE E';2
'DORING M';5
'DU DM';127
'DU K';127
'DU Y';127
'DULAMITA N';1
'DUMBRE DK';1
'DUMEIGNIL F';2
'ENGEL W';10
'EREMENKO IL';8
'ERNST S';23
'EUM SJ';3
'FAJULA F';2
'FAN SS';136
'FANG B';106
'FARRUSSENG D';1
'FEHLNER TP';3
'FEHRMANN R';1
'FELLER A';6
'FENG B';155
'FERINGA BL';2
'FERREIRA P';37
'FEUERSTEIN M';3
'FIERRO JLG';6
'FINKE RG';3
'FJELLVAG H';1
'FLEACA C';2
'FORTI JC';1
'FRANK B';26
'FRANK M';26
'FREUND HJ';11
'FROST RL';11
'FUENTES S';16
'FUESS H';2
'FURTADO CA';3
'FURUSAWA T';3
'GAO GH';206
'GAO Q';206
'GARCIA H';65
'GARGANO M';4
'GARIN F';3
'GASCON J';3
'GATES BC';10
'GAUNEESCARD M';2
'GEDANKEN A';2
'GEHRKE K';4
'GEMMING T';3
'GERBI A';1
'GHOSH S';37
'GLADYS MJ';1
'GOETTMANN F';2
'GONCHAROVA SN';4
'GOODWIN JG';10
'GOOSSEN LJ';4
'GOPINATH CS';5
'GOULLET A';1
'GRANIER A';3
'GRASSIAN VH';2
'GREEN M';44
'GREINER A';5
'GROBERT N';2
'GRUBERT G';2
'GRUHL S';1
'GRUNWALDT JD';2
'GUO YH';225
'GUPTA NM';53
'HABER J';5
'HABERECHT J';1
'HADDON RC';2
'HADJILIADIS N';2
'HAIDER P';3
'HAN HX';238
'HAN W';238
'HANNOUR FK';2
'HAO J';65
'HARADA T';19
'HARTNIG C';2
'HARUTA M';3
'HAUGE RH';4
'HAYASHI T';26
'HE DW';203
'HE HY';203
'HE JH';203
'HECQUET G';2
'HERSKOWITZ M';2
'HERVE G';2
'HEYHAWKINS E';2
'HIESGEN R';1
'HILAIRE L';1
'HILL CL';54
'HINCHIRANAN S';1
'HINRICHSEN O';2
'HOANG DL';9
'HOFFMANN A';39
'HOLMEN A';3
'HONDA Y';15
'HONG H';139
'HONG Q';139
'HOOGENRAAD M';3
'HSU CW';75
'HU B';283
'HU CC';283
'HU CW';283
'HU FP';283
'HU YL';283
'HUANG BB';387
'HUANG HB';387
'HUANG QH';387
'HUANG W';387
'HUNGER M';6
'HUSSAIN F';18
'ICHIHASHI Y';5
'IIJIMA S';6
'IKEDA Y';23
'IRRGANG T';2
'ITALIANO G';2
'ITO S';37
'ITO Y';37
'ITOH N';25
'IVANOVA II';24
'IVANOVA L';24
'IWASITA T';1
'JACKSON C';40
'JALOWIECKIDUHAMEL L';2
'JANG YJ';72
'JI SF';87
'JIANG CM';226
'JIANG L';226
'JIANG YZ';226
'JULIEN C';1
'JUNG SW';129
'KAJII H';3
'KALIAGUINE S';2
'KAMEOKA T';4
'KANDOI S';1
'KANEKO M';18
'KANG JK';173
'KANG SG';173
'KARAKOULIA SA';2
'KAROUM R';1
'KATO K';31
'KATOH M';7
'KAWASHIMA J';9
'KAWAZOE Y';5
'KAY BD';7
'KEMNITZ E';2
'KHAN KM';55
'KHAN NH';55
'KHENKIN AM';2
'KIKUCHI R';18
'KILNER M';4
'KIM BG';404
'KIM D';404
'KIM DS';404
'KIM H';404
'KIM JH';404
'KIM JM';404
'KIM JR';404
'KIM T';404
'KIM TY';404
'KIWIMINSKER L';2
'KIZUKA T';3
'KLIE RF';1
'KLIER K';2
'KLINGENBERG B';1
'KLISSURSKI D';2
'KNOPGERICKE A';2
'KNOTEK P';1
'KO AN';66
'KOBAYASHI T';32
'KOBAYASHI Y';32
'KOHLER K';21
'KOLLAR L';3
'KOLOMIICHUK VN';2
'KONDO JN';25
'KONDO T';25
'KONG FZ';62
'KONINGSBERGER DC';4
'KONISHI K';15
'KONYA Z';2
'KOPER MTM';5
'KOPLITZ LV';2
'KORDATOS K';2
'KOSTROV VV';1
'KOWALCZYK Z';7
'KRAPIVSKY PL';1
'KRAUSE AOI';22
'KRISHNAIAH M';3
'KRYUKOVA GN';4
'KUCEROVA Z';1
'KUCHEROV AV';2
'KUKULA P';1
'KUMAR D';112
'KUMAR MS';112
'KUNAI A';2
'KUNG HH';14
'KUZNIARSKABIERNACKA I';1
'LAGO RM';6
'LAHTINEN P';8
'LANDRY CC';7
'LAUTERBACH J';5
'LEE AF';511
'LEE D';511
'LEE DH';511
'LEE GH';511
'LEE JK';511
'LEE JM';511
'LEE JS';511
'LEE JY';511
'LEE KH';511
'LEE KR';511
'LEE S';511
'LEE SH';511
'LEFFERTS L';2
'LEGER JM';3
'LEI AW';67
'LEI M';67
'LEMOR RM';1
'LEWALL B';1
'LI BQ';656
'LI CL';656
'LI DX';656
'LI F';656
'LI HY';656
'LI JC';656
'LI JH';656
'LI JQ';656
'LI JT';656
'LI N';656
'LI QH';656
'LI WZ';656
'LI YG';656
'LI YW';656
'LI YY';656
'LI YZ';656
'LI ZH';656
'LI ZJ';656
'LIM CJ';95
'LIN CJ';341
'LIN LW';341
'Lin SQ';341
'LIN Z';341
'LINGHU WS';1
'LIPSHUTZ BH';2
'LISI L';4
'LITCHEVA P';1
'LIU CJ';589
'LIU CL';589
'LIU GH';589
'LIU HC';589
'LIU J';589
'LIU JY';589
'LIU SJ';589
'LIU XM';589
'LIU Z';589
'LIVAGE J';3
'LLOPIS E';3
'LO PY';40
'LOISEAU A';5
'LORIDANT S';2
'LU JT';296
'LU TH';296
'LU YF';296
'LU ZL';296
'LUCK F';5
'LUKASZEWSKI M';1
'LUKINSKAS P';2
'MA JJ';233
'MA XB';233
'MACHEJ T';1
'MACHIDA S';9
'MAIRE G';7
'MAO JM';68
'MARCHI AJ';7
'MARINKOVIC NS';5
'MARK GI';7
'MARMOTTINI F';1
'MARTIN A';108
'MARTIN I';108
'MATATOVMEYTAL YI';2
'MATHIEU M';12
'MATHUR GN';11
'MATSUBAYASHI N';6
'MATSUDA Y';23
'MATSUMOTO T';27
'MATYSHAK VA';3
'MAYE MM';2
'MAYER R';31
'MAYNOR B';1
'MENARD H';8
'METCALFE IS';3
'MEYYAPPAN M';3
'MILLET JMM';3
'MIURA Y';22
'MIYAMOTO A';19
'MIYAZAKI K';14
'MIYAZAKI Y';14
'MIZUNO N';15
'MKRTYCHEV AA';1
'MOHAJERZADEH S';1
'MONTOYA JA';6
'MOORE JS';55
'MORI H';29
'MORIGA T';1
'MOROZAN A';1
'MUHLER M';3
'MULLER AJ';94
'NADJO L';2
'NAGL I';3
'NAKAMURA A';41
'NAKAMURA T';41
'NICOLIS G';4
'NIEMANTSVERDRIET JW';3
'NIEMANTSVERDRIET JWH';3
'NISHIYAMA N';11
'NIX RM';3
'NOORDHOEK NJ';1
'NORSKOV JK';3
'NORTH M';4
'NURUNNABI M';1
'O''HARE D';2
'ODRIOZOLA JA';4
'OGASAWARA M';14
'OHDO R';1
'OKUHARA T';3
'ONG KG';22
'ONO T';22
'ORDONEZ S';2
'OTA KI';8
'OZAWA T';13
'PAGLIARO M';1
'PAN CY';135
'PAN YX';135
'PANDYA K';6
'PANG WQ';39
'PARK SK';229
'PARMON VN';3
'PARVULESCU VI';6
'PAUL S';30
'PEDEN CHF';3
'PEINEMANN KV';2
'PENNER S';4
'PENZA M';2
'PEREZOMIL JA';2
'PETERSSON M';6
'PHAMHUU C';2
'PICHOT V';2
'PIERARD N';3
'PIGNOLET LH';2
'POOMPRADUB S';1
'PROCH S';3
'PSARO R';2
'PURETZKY AA';2
'QIAN L';87
'QIAN QL';87
'QIU JR';92
'QUINN R';12
'RAO BPC';126
'RAO CNR';126
'RAO KSR';126
'RAY WH';37
'REDDY BM';109
'REDDY KR';109
'REDROVA D';2
'REETZ MT';3
'REHR JJ';4
'REIFSNYDER SN';3
'REN JW';102
'REN YL';102
'RESASCO D';4
'RESASCO DE';4
'RICHARDPLOUET M';2
'RICHARDSON DJ';31
'RIGOLE M';2
'RINALDI A';8
'ROCHA J';16
'ROTHENBERG G';2
'RUHLMANN L';2
'RUSSELL AE';27
'RUSSO G';17
'RYOO R';2
'SAGAR GV';2
'SAITO S';34
'SAJIKI H';1
'SALANOV AN';2
'SATSUMA A';2
'SAUTHIER M';3
'SAWARGAVE SP';1
'SCHAFER M';21
'SCHAPER AK';4
'SCHBIB NS';1
'SCHMAL M';2
'SCHNEIDER R';51
'SCHOEMAKER GC';2
'SCURRELL MS';4
'SEHESTED J';2
'SEKIZAWA K';1
'SERP P';2
'SERVAT K';1
'SESHAN K';2
'SHELDON RA';3
'SHEN JY';185
'SHEN PK';185
'SHI JL';196
'SHI L';196
'SHI Y';196
'SHIEH MT';12
'SHIM IW';34
'SHIMIZU K';30
'SHIMOMURA O';10
'SHIN HJ';85
'SHINOHARA H';11
'SHIRAI M';8
'SHITOVA NB';2
'SIMPSON TRE';20
'SINGH S';94
'SKELTON BW';6
'SLAA JC';1
'SMALLEY RE';3
'SMIRNIOTIS PG';3
'SMITH DJ';178
'SMOTKIN ES';2
'SOLDI L';1
'SOLYMOSI F';3
'SONG CS';205
'SONG H';205
'SONG K';205
'SONG W';205
'SPANNE P';1
'SPEIER G';1
'SPINACE EV';2
'SRINIVAS G';18
'STAMENKOVIC V';3
'STAVINOHA JL';1
'STELMACHOWSKI M';1
'STOBINSKI L';2
'STOCH J';5
'STRONGIN DR';4
'SU W';123
'SUGUNAN S';1
'SUN HW';290
'SUN M';290
'SZECHENYI A';1
'SZOSTAK K';2
'TAKACS GA';8
'TAKAHASHI Y';32
'TAKEGUCHI T';3
'TAN JPY';126
'TAN KL';126
'TAN Y';126
'TANAKA M';36
'TANG CC';206
'TANI Y';11
'TANNER R';15
'TAYLOR D';68
'TERRANOVA ML';2
'TETENYI P';1
'THOMAS S';95
'TIAN R';117
'TIMOFEEVA MN';6
'TING JM';8
'TOBA M';2
'TOEBES ML';2
'TOKUMITSU K';2
'TONDELLO E';2
'TORIMOTO T';2
'TOSELAND BA';1
'TRICOLI V';2
'TSANG SC';14
'TSUCHIDA T';7
'TUNGLER A';1
'UCHIDA K';20
'UEDA W';21
'UEHARA N';10
'UMANIRONCHI A';2
'UMEDA K';8
'URETAZANARTU MS';2
'VAJTAI R';2
'VANBEKKUM H';2
'VANDAM HE';5
'VANSTEEN E';3
'VANVEEN JAR';6
'VARADAN VK';2
'VAYENAS CG';1
'VENDITTO V';1
'VOIGT A';9
'VOLPE AF';10
'WAKABAYASHI N';10
'WALTER K';19
'WANG A';740
'WANG DJ';740
'WANG GJ';740
'WANG H';740
'WANG HT';740
'WANG JX';740
'WANG K';740
'WANG LF';740
'WANG N';740
'WANG NL';740
'WANG QX';740
'WANG S';740
'WANG SM';740
'WANG SY';740
'WANG WJ';740
'WANG Z';740
'WANG ZC';740
'WARD TR';30
'WAUGH KC';5
'WECKHUYSEN BM';3
'WEI F';178
'WEI H';178
'WEISS H';39
'WHITE PS';68
'WINTERBOTTOM JM';3
'WONG MS';100
'WU G';423
'WU JCS';423
'WU L';423
'WU W';423
'WU XC';423
'XIAO DH';125
'XIAO SQ';125
'XIE SS';171
'XU JX';400
'XU LJ';400
'XU QH';400
'XU XP';400
'XU Z';400
'YAMAMOTO Y';36
'YAMASHITA H';21
'YAN WD';170
'YAN XP';170
'YANAGISAWA A';7
'YANG CH';486
'YANG H';486
'YANG J';486
'YANG JW';486
'YANG K';486
'YANG W';486
'YAO M';123
'YAO ZW';123
'YATES DJC';17
'YE S';111
'YEOM GY';5
'YOO JB';52
'YOON SH';90
'YU JS';326
'YU SM';326
'YU T';326
'YU YB';326
'YUMURA M';3
'ZAERA F';1
'ZAKHIDOV AA';3
'ZAKI MI';6
'ZAWADZKI M';4
'ZAZHIGALOV VA';1
'ZEGAOUI O';1
'ZENGYO T';1
'ZHANG BC';651
'ZHANG GY';651
'ZHANG HJ';651
'ZHANG HM';651
'ZHANG J';651
'ZHANG JT';651
'ZHANG L';651
'ZHANG ML';651
'ZHANG MQ';651
'ZHANG P';651
'ZHANG T';651
'ZHANG WH';651
'ZHANG XT';651
'ZHANG XW';651
'ZHANG Y';651
'ZHANG YH';651
'ZHANG YW';651
'ZHANG Z';651
'ZHANG ZH';651
'ZHAO BY';333
'ZHAO GC';333
'ZHAO H';333
'ZHAO RG';333
'ZHAO XH';333
'ZHENG K';215
'ZHIZHIN GN';4
'ZHOU H';307
'ZHOU LP';307
'ZHOU WQ';307
'ZHU HY';324
'ZHU YR';324
'ZOU YG';93


==> anc/training-R1.txt <==
BERTAZZOLI, R [ {152580310, 171370858} ]
CHAKRABORTY, D [ {147240075, 153721116, 159302055} ]
DANILOV, VP [ {137182526, 146397006, 155765369, 172666168} ]
DEARAUJO, MP [ {112594742, 160779978} ]
DING, YH [ {160729104, 172164060} ]
HOOGENRAAD, M [ {123300668, 126989963} ]
KANDOI, S [ {142258326, 143067616, 149884206} ]
KRAPIVSKY, PL [ {93036299, 95641560} ]
LAHTINEN, P [ {135143782, 137252798, 147296997} ]
LANDRY, CC [ {124049580, 134849333, 154514646, 161800840, 173431178} ]
LU, ZL [ {126812617, 134241766} ]
NIX, RM [ {63134331, 63668708, 66241516, 69300259, 69662693, 71704446, 79060638, 79060642, 81774638, 87893300, 88919481, 89361498, 93385653, 96093792, 143405935} ]
PIGNOLET, LH [ {88401876, 93308989} ]
REIFSNYDER, SN [ {97293348, 100983405, 104370099, 109207499, 159097274} ]
SAWARGAVE, SP [ {157127582, 158760657} ]
SHIEH, MT [ {103489320, 107086131} ]
STAMENKOVIC, V [ {136491948, 142069714, 142881256, 144711948} ]
VANDAM, HE [ {63668686, 63668694, 71008430, 72721104} ]
ZEGAOUI, O [ {97445014, 105959686} ]
ZHAO, XH [ {151617872, 154277506} ]
ZHOU, WQ [ {132072330, 133876423} ]
ZHIZHIN, GN [ {69975933, 70478800} ]
ZOU, YG [ {146922363, 149544866, 151562403, 158140951, 161279058} ]


==> anc/training-R2.txt <==
ALBONETTI, S [ {86725076, 87480222, 97756475, 104292233, 106337187, 153356863, 156928330, 163155446} ]
ALEXEEV, OS [ {147751976, 158165072, 158165082} ]
CHEN, HW [ {81804355, 173643671} {157404896} ]
CUI, YC [ {145490906, 145837083, 156039174, 156960905} ]
GHOSH, S [ {152554986} {96574983} {61349992} {154429981} {172677029} ]
HAN, HX [ {137362491, 162835707, 173682042} ]
ICHIHASHI, Y [ {97660198, 99957719, 101457024, 102885714, 105303559, 105303799, 106480296, 107333995, 107736539, 107830211, 112299656, 112502742, 113173329, 116509397, 118935869, 120414508, 121296040, 121296090, 125242044, 126811155, 128822642, 143431139} {146157422, 148904899} ]
IRRGANG, T [ {154723499, 158332955} ]
KARAKOULIA, SA [ {158440106, 161262723, 161262734} ]
KIM, BG [ {146084397, 150183734} ]
LU, JT [ {130801986, 131171925, 142831541, 144256724, 173527885} ]
MONTOYA, JA [ {116553646, 152825263} ]
MORIGA, T [ {118854934, 128466112, 129466355, 135511667, 158673455} ]
NURUNNABI, M [ {134186569, 142678401, 148328396} ]
PROCH, S [ {154723499, 173645027} ]
SAGAR, GV [ {125270254, 129881494, 130325739, 154185719} ]
SMIRNIOTIS, PG [ {107692230, 108541209, 120612419, 120662843, 121551205, 135563596, 160745876} ]
SUGUNAN, S [ {89998088, 108953655, 114574158, 115171444, 115317402, 124002263, 124436741, 125110617, 125275183, 145283842, 151347312, 153059898, 157090852, 160373110} ]
TAN, Y [ {86640317} {160729166} ]
WARD, TR [ {134304998, 147669428} ]
XIAO, DH [ {145011377, 145708216} ]
YAN, XP [ {121900762, 145446885} ]
YEOM, GY [ {146291133, 156353971, 156810439} ]
ZENGYO, T [ {99033470, 104623948, 105810118} ]


==> anc/training-R3.txt <==
BUNYAKIAT, K [ {148342512, 163155474} ]
DALLALANA, IG [ {95599947, 101943382} ]
DANIELL, W [ {118022765, 119957140, 125723798} ]
DU, DM [ {128697783, 132860358, 132860383, 143119366} ]
HONDA, Y [ {157305002} {154583679} ]
HUANG, QH [ {137059794, 160585218} ]
JIANG, YZ [ {90515701, 124759970, 125788032, 143321138, 146509876} ]
JUNG, SW [ {129984135, 151734077} ]
LIN, SQ [ {104593276} {121177060, 131284363, 136184955, 137325553} ]
LINGHU, WS [ {110787319, 122009461, 123485727} ]
LIVAGE, J [ {112015877, 117889151} ]
LORIDANT, S [ {124815225, 127012394, 129046909, 129842613, 131685236, 143595043, 145387170, 151220545, 155321370, 159122499} ]
PARK, SK [ {116659293, 117899870} ]
POOMPRADUB, S [ {144462183, 161963459} ]
SHIRAI, M [ {80693919, 86076082, 87556026, 94232649, 96318373, 101266298, 102207007, 112499882, 114052508, 118946844, 123945267, 123945294, 124862091, 125242028, 127263587, 132475430, 133241650} ]
SLAA, JC [ {80283289, 95351196, 99271680} ]
THOMAS, S [ {130999236, 133077562, 133528000, 150929103, 154232051} {133617937} {114727808} ]
UCHIDA, K [ {116345373, 123813206} {122255272, 147936613} {129948818} ]
WONG, MS [ {108539234, 121891974, 124884671, 162735419} {145156299} ]
YANG, K [ {144678067, 150358625} {156295882, 158953133} ]
YAO, M [ {159743704, 171790281} ]
ZHANG, MQ [ {78849480, 85081438} {102586473} {144082624} {162764387} ]
ZHAO, RG [ {121385315, 122101271} ]


==> anc/training-R4.txt <==
CUI, D [ {144958902} {160752200} ]
FURTADO, CA [ {134686985, 146079019, 147376825, 158910917} ]
GAO, GH [ {131237552, 155794857, 161074032, 163173604} ]
HONG, Q [ {103235780, 111175395, 121601541, 136404009} ]
KIKUCHI, R [ {96098392} {123900781, 143971842, 148947874, 163036892} ]
LI, BQ [ {121214102, 154333181} {161689778} ]
LI, CL [ {90835727, 108489492} {89733505} {154419528} {160018447} ]
LI, JQ [ {90427201} {128981101} {133890027, 134256564} {142430486} {156476872} ]
LI, YG [ {131170155, 146802691} {172720757} {132769139, 150929157, 163251764} {154010693, 157932659, 158692878} ]
LIN, Z [ {120082810} {131331906} {135087795} {148021190} ]
LIU, GH [ {128757252, 159743704, 171790281} ]
SHIM, IW [ {90309151, 113923287, 146733556} ]
SONG, K [ {106761378, 113229360} {134117624} {174280847} ]
WANG, LF [ {105860233, 126813999, 127858752, 128792121, 145859001, 157698359, 160852901, 160903639} {150161604, 156256871, 172451274} ]
WU, G [ {116768589} {120418308} {146336825, 147610243, 149893733, 149950366, 152770171, 158916312, 159677361, 161561303, 173534020} {161980300} {161169008} ]
XU, XP [ {78279459, 84674931, 87969675, 109741117} {146264721} ]
ZHANG, GY [ {124813063, 147406234} {133130328} {159848325} {160420329, 171811004} ]
ZHANG, HM [ {132602875, 147199042, 149949593, 150670358, 153029064, 160401651} {143425242, 153339436, 153502272} ]
ZHANG, P [ {127858752, 128792121, 157698359} {131146816} {142586792, 150609298, 151167047} {155082850} ]
ZHANG, XW [ {143552435, 153108136} {143431167} {153059890} ]
ZHANG, ZH [ {110505213} {145126642} {147199042} {150241103, 152126031, 174311205} {153753976} {173013334} ]


==> anc/training-R5.txt <==
BETHELL, D [ {91424343, 97315013, 101674529, 108111003, 110023879, 110159222, 113536353, 116728411, 116831315, 118271289, 118680788, 119227987, 119955468, 120051483, 121709751, 121798921, 123945223, 125792531, 132041422, 132041443, 142050514, 144973553} ]
BILBAO, J [ {89001956, 92251152, 104778087, 113592224, 114950216, 128652661, 144472066, 147311836, 154232051, 157393769, 172453492, 173260928, 173673400} ]
BORDIGA, S [ {92355478, 99512308, 99512350, 106890588, 110348345, 115346592, 116648458, 117049817, 125287137, 125552229, 125974358, 126434655, 126888445, 128392326, 129836638, 130558508, 131327154, 131685241, 131685252, 131685305, 131805735, 133843434, 134965880, 135563618, 143067521, 143771323, 143924471, 147648134, 147746157, 148792487, 149261936, 150351438, 150705298, 152922707, 153899516, 154032284, 155316134, 155544568, 155544575, 159037243, 162631264, 171574781, 174259837} ]
FREUND, HJ [ {87363510, 90950057, 98820086, 101117120, 111163841, 117679816, 117705731, 118936291, 119731873, 119900275, 120962600, 121924556, 123051762, 123233595, 124661865, 124826008, 125170157, 125737518, 127516560, 128615197, 129134579, 129836373, 130413089, 132054608, 132116149, 135600501, 135848988, 136044011, 142594358, 144157623, 145417749, 145701984, 145743290, 146471702, 147429776, 147576312, 150514350, 151200173, 152116225, 153914556, 155567144, 155973999, 156450896, 156651426, 156825872, 157703766, 172164176, 173938992, 174280940} ]
GOETTMANN, F [ {135153214, 147875704, 147950250, 151670700, 153645956, 155373884, 163173547, 174507956} ]
HERVE, G [ {80899396, 92317929, 97366436, 98890493, 113793119, 114955529, 116597275, 119674444, 126846702, 131829128, 134005288, 141972589} ]
KOWALCZYK, Z [ {71704420, 80801159, 83108546, 95371668, 95948553, 98928861, 100897470, 101391810, 107729091, 110001874, 110564869, 112909306, 116509388, 116954095, 122486239, 122654120, 123224558, 125658337, 127683726, 128712363, 129395452, 130295576, 130893424, 132951725, 133680105, 134171264, 136445819, 137002740, 143345092, 143813961, 148252582, 148328269, 149841916, 153207253, 157065152, 158165018, 158957427, 160853069, 161828010, 163155373} ]
LIM, CJ [ {95879095, 147074515, 148105436, 159744111, 162917286} ]
LISI, L [ {103512687, 107254518, 110777090, 116597271, 116701999, 118427248, 119955453, 121295896, 123067825, 123732251, 125169799, 126717116, 127612816, 131327189, 135010120, 135523283, 136249200, 136761585, 143703393, 151445986, 152532966, 162280430} ]
LOISEAU, A [ {106116473, 106116477, 110759712, 121724146, 126109008, 126717446, 133092220, 133710813, 133800998, 135189181, 135189192, 142696377, 149232943, 150360824, 150552725, 153319050, 157095283} ]
MIZUNO, N [ {77093521, 85443478, 85692310, 86746461, 90208502, 97675192, 98345688, 98655548, 99572549, 99724431, 103896018, 118437101, 119605750, 123187798, 125802673, 127325144, 127501570, 129178310, 131401840, 133804503, 135448780, 136603849, 141986052, 145063529, 147315441, 150418584, 151430829, 151815919, 152189988, 156462546, 156926864, 158167546, 162433591, 173145679} ]
RAY, WH [ {61671717, 63190196, 73238001, 77228070, 77228158, 78667851, 84386535, 84419136, 84419150, 84853462, 84853466, 86685870, 93199391, 97847885, 99823988, 100918981, 101131766, 101131774, 101163492, 101163496, 118460519, 118460575, 119129640, 119982751, 120650395, 120650552, 148597919, 148944709} ]
SERP, P [ {93945950, 104182022, 107863432, 118630638, 125778176, 125778202, 126109066, 128446858, 131507893, 131958722, 136643956, 137112433, 143431335, 144287977, 144776462, 145168032, 146664578, 147948754, 150228746, 151111209, 151896468, 152284473, 155110600, 156368069, 156935043, 158440369, 161968136, 172115929, 173004709} ]
TOSELAND, BA [ {102765779, 103434117, 110486470, 110787259, 118995842, 119091344, 134734401, 136174389, 151867223, 152286445, 173023538} ]


==> anc/training-R6.txt <==
CHEN, Y [ {79323749, 84988721, 102751129, 103512934, 104802470, 106058820, 106556230, 106860340, 115221737, 120601848, 121385311, 124515081, 124674449, 129186774, 129430222, 130336935, 130852425, 131340889, 133137089, 134255620, 134883897, 134932048, 135788690, 136312248, 142699286, 147000191, 153343267, 153410744, 154723553, 155435868, 158168597, 160831650, 161541092, 161689778, 173182776} {130935101} {85637350, 114079588} {92247456} {120414548, 121798841} {148319950, 148343559, 149812339, 152824989, 155778888, 156378139} {107483791, 131552849, 132819045, 135391035, 135941951, 136682958, 142176172, 144438963, 145285870, 145285871, 146055532, 147457408, 147661738, 149531377, 157451391, 158534666, 158576632, 158609182, 159997875, 161248527, 173384154, 174344002} {146875400} {120808335} {101115392, 116645079, 119286950} {158727643} {110526871} {150350468, 151354939} {157594005, 171615897} {128924678, 158475196} {129549272} {156525346} {128810645, 145339672, 151112367, 155086620, 156494734, 162512461} {156889218} {158522770} {147648205, 158712473, 159163800, 173746628} {134024894} {162217219} {173664978} {161828906} {160277357} {150805140} ]
CORMA, A [ {65632366, 77340096, 78361302, 80483959, 82433907, 83169485, 85158324, 85661538, 85688374, 86298534, 88458968, 88900783, 89176487, 90208320, 90497597, 94065337, 94343967, 96562399, 97223240, 97936876, 98423868, 99289981, 99513490, 100781382, 101523387, 101724572, 103091126, 103331307, 103474439, 104292860, 106255124, 107792032, 108840986, 109837409, 112801873, 115945570, 117679883, 118051972, 119201934, 119353213, 119607808, 119989144, 120093813, 120772996, 122048685, 124684776, 125295800, 125788204, 126504745, 126812665, 127059456, 127351808, 128330188, 128339720, 128808082, 129836652, 130325635, 131108322, 131804772, 132071101, 132604442, 133077640, 133836275, 133901513, 134159852, 134195254, 134517617, 135390994, 135844115, 136250230, 136984674, 137121946, 143067633, 143484519, 143756739, 143949408, 143969833, 144711904, 145483259, 145548904, 145924566, 146110325, 146282992, 146289619, 147311618, 147311787, 147603223, 148527381, 149018578, 150404941, 151152874, 151446092, 151815838, 152081809, 152427339, 152914266, 154572769, 154776399, 155110786, 156192198, 156462558, 156840046, 157715316, 157822042, 158221276, 158464772, 158699017, 158816947, 158901338, 159804185, 160296110, 162336318, 162336412, 162795349, 162924318, 163133511, 163173777, 171433210, 172169623, 173181605, 173254769} ]
GOPINATH, CS [ {124652604, 126742427, 127564145, 135849044, 136297044, 142902904, 143278464, 143592867, 149522596, 163234584, 171928960} ]
IWASITA, T [ {63326880, 64461266, 64461268, 74023935, 83911910, 84747610, 94870114, 103375143, 109880240, 111595088, 113427337, 118400172, 118400173, 119735740, 131441727, 131520450, 132430592, 135641535, 136581951, 146975709, 151893520, 156007655} ]
KIM, D [ {126549219, 126549221, 126744334, 137071626, 153591456} {125985001} {128951234, 137482786, 137482835} {150935734, 151161104, 160252827} {148306312} {163255177} ]
KIM, H [ {105303696, 105303736, 109254898} {88469274, 92415524, 98689879, 108335726, 126524533, 137482883, 154927887, 157407676} {104292259, 111767506, 114727808, 116736173, 119065232, 123856464} {120825937, 122743322} {142239287, 156675858, 157926181} {146056372, 150722310} {149224637, 150358736, 154319704, 154635924, 155151254, 156599065, 158534859, 159742828, 160156257, 160853093, 161164560, 161164642, 161684559, 161879182, 162575200, 162575286, 163172828, 171531443, 172582376, 172582413, 173953996, 174280863} {163263293} {173664978} {122249638, 132349940} {134209020} {125136653, 129186535} {124370244} {126268749, 129377651, 130157190, 135289355, 135472406, 143818556} {153591456} {150811691} {158549715} {153107083} {173174593} {158910817} ]
KRAUSE, AOI [ {91644797, 92728087, 98837310, 101469315, 106337067, 109015921, 109968317, 110576261, 116645390, 117019811, 119340007, 119857373, 121892043, 126811151, 128516327, 128924747, 131685229, 143278478, 144484972, 148328563, 148947857, 149151732, 156975281, 157738811, 159356867, 173682021} ]
LI, F [ {70828644, 85249365, 90262587} {160893233, 163240920} {106432808, 116989498, 125468450, 130514244, 142653122, 150552784, 151887302, 155413672, 172795307, 172795362, 173382760} {142763365, 153459783, 161070707, 171666864, 173412591} {155385650} {145189937} {160276194, 162177611} {150848758, 150848811} {160499964} ]
LIN, LW [ {78843744, 101977430, 107051249, 107692370, 108583799, 122384466, 125322443, 125380161, 126813901, 127265836, 132084161, 132477641, 134529917, 134744048, 135903308, 136354902, 137170942, 144608524, 145986453, 147315842} {153091043} ]
PARVULESCU, VI [ {94127845, 100105979, 108828863, 114976038, 124782752, 125059245, 125691341, 127487088, 128787095, 129836089, 130752058, 132054489, 134195205, 135065353, 135523193, 136548701, 146462539, 146909242, 148566625, 150295634, 150515355, 152190023, 152190161, 152719630, 155691953, 158760552, 158901349, 159209292, 162888351, 171509075, 172993954, 173307517, 174285357} ]
PEDEN, CHF [ {76801762, 110485655, 122225470, 133230184, 137044581, 137189812, 142696412, 145434699, 148328245, 148597902, 149522563, 150360749, 150788512, 151887322, 152500748, 153700044, 155316372, 173252556} ]
REDDY, BM [ {76619493, 104975057, 118758117, 119340067, 119847318, 120662843, 121551205, 125091127, 129046909, 129842613, 130893448, 135289573, 136950696, 137360755, 142831564, 145387170, 150123434, 150358730, 152124383, 157407906, 158232639, 159667266, 161750098, 163172858, 172582411, 173016768, 173143940, 174280982} ]
TING, JM [ {127710744, 132530357, 133413293, 136644048, 136645472, 151845420, 153787279, 155772285, 156254737, 158164759, 161419096, 162742115, 163056465, 172184948, 173353075, 173555601} ]
TSANG, SC [ {89203173, 96463150, 96562156, 108424567, 111326823, 116701857, 119794908, 120357306, 125380120, 130616239, 130893400, 131706676, 136587409, 137000503, 148462229, 148717180, 155110733, 156315533, 159391236, 160903639, 161343656, 172105068} ]
UEDA, W [ {75605395, 76801760, 88672748, 92003445, 93444416, 97366391, 100434769, 101674539, 102209106, 103837296, 105533396, 107736499, 110484089, 116303643, 127856543, 129676247, 142960776, 143658991, 151599503, 151844140, 154685094, 154776373, 155231730, 155925072, 156941686, 160893272, 172994009, 173938978} ]
ZHANG, T [ {77041350, 101977430, 107051249, 108583799, 117990458, 118714392, 118912169, 120614982, 125242045, 125322443, 134777526, 153108136, 153914718, 161023882, 162336290, 173952004} {88363098, 156889218} {132857116} {160768401} ]


==> anc/training-R7.txt <==
COQ, B [ {88258478, 88337367, 102559023, 103921767, 107599693, 107729101, 117483356, 124306828, 125748234, 126199385, 129836454, 134743823, 147746180, 153071441, 155094067} ]
KIM, JH [ {77147614} {108790695} {134734376, 158431976} {136494063} {135807533, 149231268, 150845690, 158417504} {157822108} {162077070} {173464677} {110634628, 123404950, 133181464} {122551395} {144256771} {174566432} {161803976, 163191743, 163191746} {137410708, 160058351} {159742861} ]
PARMON, VN [ {88313849, 93321583, 97920494, 105159500, 105600856, 107137539, 112533501, 113798509, 115075589, 116890010, 125748238, 125748280, 128176377, 135010098, 135143860, 135980098, 143001036, 143770645, 144050290, 144157614, 144157619, 144157627, 145881181, 146059062, 146462551, 151524230, 155925128, 156011480, 156545974, 157460033, 157738711, 158618878, 158767711, 161064190, 161963642, 162900220} ]
SHEN, JY [ {80639631, 80639635, 84459234} {79323745, 79323749, 91571560, 98771695, 101977430, 102751129, 107051249, 108583799, 113373069, 116509372, 122092250, 122819608, 125322443, 126590215, 130325743, 131617655, 131829157, 132885109, 134849958, 135826140, 153890082, 156298718, 157304946, 160276115} {144538359} ]
WANG, Z [ {136167517} {147372582} {142495098, 148021190, 151411997, 152469051, 154309779, 155582643} {151551428, 157779419} {150961385} {142430486} {144778349, 145236910, 148275209, 151231505, 151815933, 152536079, 157687564, 172183624, 173210640} {144864586} {145385185, 145942983, 154501544, 162282568} {156427028} {160831650, 161541092} {145571002} {153617984, 156292468} {155474737} {157726660} ]

